Linear congruence relations for exponents of Borcherds products

For all positive powers of primes $p\geq 5$, we prove the existence of infinitely many linear congruences between the exponents of twisted Borcherds products arising from a suitable scalar-valued weight $1/2$ weakly holomorphic modular form or a suitable vector-valued harmonic Maa{\ss} form. To this end, we work with the logarithmic derivatives of these twisted Borcherds products, and offer various numerical examples of non-trivial linear congruences between them modulo $p=11$. In the case of positive powers of primes $p=2,3$, we obtain similar results by multiplying the logarithmic derivative with a Hilbert class polynomial as well as a power of the modular discriminant function. Both results confirm a speculation by Ono.

==> anc/Sage_f3_10000_coef._input.txt <==
f3=q^(-3)-248*q^(1)+26752*q^(4)-85995*q^(5)+1707264*q^(8)-4096248*q^(9)+44330496*q^(12)-91951146*q^(13)+708938752*q^(16)-1343913984*q^(17)+8277534720*q^(20)-14733025125*q^(21)+77092288000*q^(24)-130880766200*q^(25)+604139268096*q^(28)-988226335125*q^(29)+4125992712192*q^(32)-6548115718144*q^(33)+25168873498752*q^(36)-38948971203675*q^(37)+139625296473600*q^(40)-211482206208000*q^(41)+714109061952000*q^(44)-1061730839574405*q^(45)+3403263881170944*q^(48)-4978357936128248*q^(49)+15242406059575296*q^(52)-21978258495365367*q^(53)+64601814211200000*q^(56)-91959905058717696*q^(57)+260587764136294400*q^(60)-366670770751065375*q^(61)+1005225129317834752*q^(64)-1399658986148659200*q^(65)+3723382942543724544*q^(68)-5134910009445157375*q^(69)+13288900691444361984*q^(72)-18166228425591128064*q^(73)+45837862940390976000*q^(76)-62155548894834991134*q^(77)+153208405260561530880*q^(80)-206195878414962688248*q^(81)+497351599230700032000*q^(84)-664712305249895086275*q^(85)+1571268694728598728192*q^(88)-2086403563729465344000*q^(89)+4839811464525274957824*q^(92)-6387584332011848220060*q^(93)+14557905935137929728000*q^(96)-19104303348255106695168*q^(97)+42824436296045618358400*q^(100)-55897900726628243067750*q^(101)+123360098635392655680000*q^(104)-160207720435903812403200*q^(105)+348387441521711024498688*q^(108)-450295048312241116461750*q^(109)+965656482360879246852096*q^(112)-1242491961502660359684096*q^(113)+2629552536370095259392000*q^(116)-3368913541363186297350723*q^(117)+7040938644932617005388800*q^(120)-8983966738037593190400248*q^(121)+18553561298668351388160000*q^(124)-23581937034763331475744675*q^(125)+48150642600147147218436096*q^(128)-60974372253512846929920000*q^(129)+123157160007398448626286592*q^(132)-155406973376229277138022853*q^(133)+310657607063389715036544000*q^(136)-390684010153976888520278016*q^(137)+773269054153265448774374400*q^(140)-969325246679971848864731625*q^(141)+1900416270294787067711818752*q^(144)-2374876395398403374388019200*q^(145)+4613843375735732716149172224*q^(148)-5748608250439912771997265000*q^(149)+11070937433860986486083166720*q^(152)-13754427746553619480458657792*q^(153)+26267038925078650005742848000*q^(156)-32544300922236617552772478542*q^(157)+61649313622264569913547673600*q^(160)-76180226508602745601572864000*q^(161)+143188980687460115250425856000*q^(164)-176488162490358926884134751425*q^(165)+329244504886316348511942609920*q^(168)-404814256845771786255876096248*q^(169)+749736798089782167224187167232*q^(172)-919632701548867846884213141405*q^(173)+1691318574740888229187763712000*q^(176)-2069827978936775624688320675840*q^(177)+3780986491833507418367897671680*q^(180)-4616897414660710370439986327625*q^(181)+8378711970614255456425908864000*q^(184)-10209156174770896986607602892800*q^(185)+18410441241798577736100686278656*q^(188)-22385862948323527221703821584625*q^(189)+40121935725405104263736625168384*q^(192)-48687403563100565745406365302784*q^(193)+86744167089111545378556727322752*q^(196)-105057418446920848727861875851642*q^(197)+186098915592551097775453929004800*q^(200)-224961024243594293439998373888000*q^(201)+396270585150064390750754014848000*q^(204)-478141371948932597445583400583975*q^(205)+837681120945800891528864700874752*q^(208)-1008944243488924926781901377536000*q^(209)+1758306141903149724176343005165568*q^(212)-2114115506340393417361586612410703*q^(213)+3665429852251110050954237803776000*q^(216)-4399727023295523926828375819747328*q^(217)+7590175878929963739700468766054400*q^(220)-9095763067156221635467130806944000*q^(221)+15615412027323168914368363699200000*q^(224)-18682983206912292758478168650187000*q^(225)+31923056063148842036766167740268544*q^(228)-38134747767586090724436924140004000*q^(229)+64859912432069455571554766005507584*q^(232)-77363089388943624303142631279394816*q^(233)+130989828235652005143521203577280000*q^(236)-156010094888301480536306458695521877*q^(237)+262998740190003422083903535410790400*q^(240)-312782495823950257950232204357632000*q^(241)+525034092495479989100799377569536000*q^(244)-623541312140383572505839003639807630*q^(245)+1042315972865220487316625330120787968*q^(248)-1236177322751259150473309169856512000*q^(249)+2058008844893949568377740449376741376*q^(252)-2437509871262785082562742751789448753*q^(253)+4041910245296841649131619604791754752*q^(256)-4780982401236996364622847495386824704*q^(257)+7897163983926156984121510088562278400*q^(260)-9329234644723843442136177091163920500*q^(261)+15351547153294714922231399401293312000*q^(264)-18112731382145988049450593467326464000*q^(265)+29694715001269905779217615041573681664*q^(268)-34992903625159269662856037141593912000*q^(269)+57161006881968969259846859691124457472*q^(272)-67279283689860872399465010341521195008*q^(273)+109511625034192179132052510641138688000*q^(276)-128745959241786239083115357629244156016*q^(277)+208835592384080353217306066820671155200*q^(280)-245233967280581613365677197318574080000*q^(281)+396438190958302292346912411084170496000*q^(284)-465012641475750012920378908580805540175*q^(285)+749228629899430341461878542741118961664*q^(288)-877863297674224564728293881862258688248*q^(289)+1409811263459841311193821680786005245952*q^(292)-1650085693867116628056191936222432752500*q^(293)+2641519310056710858427457995084228032000*q^(296)-3088458158909547338291702421165435125760*q^(297)+4928672803506715937101596109904243366400*q^(300)-5756644766963220880133867192128195788375*q^(301)+9158524758887023459879507728182969856000*q^(304)-10686248774140501615131835925642005708800*q^(305)+16950213742498165030309709457050611605504*q^(308)-19758035783360331107870886609784186354500*q^(309)+31247308541835707098013425790525769843712*q^(312)-36388008127489251437204883809970096635904*q^(313)+57381305741993790941471044404033341952000*q^(316)-66757668294013526142122226937096752080451*q^(317)+104973621911077290593857013148799400017920*q^(320)-122012329248251908752492137970102407168000*q^(321)+191325331238931341449726260650672777242752*q^(324)-222175575367268418568020984181277394807900*q^(325)+347437713682552115080522536996800253809664*q^(328)-403095893783442622494196797922024415232000*q^(329)+628669506202413596954346025812120240360960*q^(332)-728733007760180320952386926787849482266895*q^(333)+1133539569017465362775613747097158217728000*q^(336)-1312817043322609916465391667913451026055168*q^(337)+2036793049687780460635500560352653852774400*q^(340)-2356907539614979290577935292149042606188625*q^(341)+3647365963524870382677817823848506786240000*q^(344)-4217057809731192168358331997368659353600000*q^(345)+6509678263743402059113426820203381716195328*q^(348)-7520220551651311224415690795940083229388375*q^(349)+11580098572261705195677512756501334690877440*q^(352)-13366885852642560017280631674728011837341696*q^(353)+20533436494782926610921045211828522948608000*q^(356)-23682768631868246738586070763661779830498591*q^(357)+36293688308130586789012176183035983116480000*q^(360)-41827368598461674174896078958617790730240248*q^(361)+63950425607599924276159659728757999328896000*q^(364)-73643951200292980467553718014647596700574125*q^(365)+112336478597212527169793447524004423090356224*q^(368)-129265937191728729560302074988835151716352000*q^(369)+196736423721117896196413377182074676118523904*q^(372)-226215843128289375295760176254125413764786291*q^(373)+343523404003882393619734641002224670078208000*q^(376)-394706872454270675380163115960794561705410560*q^(377)+598075370423985742519602371954820788647065600*q^(380)-686687929187803385598742682931970144465760250*q^(381)+1038253583262493248398492621428453871284224000*q^(384)-1191233687820617851693962107132375308423987200*q^(385)+1797290515073352398951438909244233411412049920*q^(388)-2060661287437243812810068501472781254118704000*q^(389)+3102553955651630688104868788776503403306487040*q^(392)-3554734119840773696665454431081588083000311808*q^(393)+5341030224720860528461811969109896789930688000*q^(396)-6115286330998166665464903219301376311203975297*q^(397)+9169661720342319102294128468092677058473856000*q^(400)-10491883856794463658174403810370558796976128000*q^(401)+15700796595273930688964623439980303790540544000*q^(404)-17952897688182270464623953846556824858843399645*q^(405)+26813112647595007769687009898310102221438262272*q^(408)-30639171240494204011217661546188689862098944000*q^(409)+45671640681928318798024795745619576805770455040*q^(412)-52155175282182184531597618245573670646263948251*q^(413)+77595420308678298029121721264723712694382080000*q^(416)-88554758917075203719946001579893120505198510080*q^(417)+131501751043635322323017435137959396121196134400*q^(420)-149981011837572566355784930148781649558423531500*q^(421)+222304599736703084889569776929311984539807296000*q^(424)-253387938233282154832661303067145877090296627200*q^(425)+374888366738313878849177227652908144587461113344*q^(428)-427047247299021023333491797701184189016423347375*q^(429)+630676813818468241603106221315348602165005107200*q^(432)-717994213490704370074043172583939235023307636736*q^(433)+1058467666126468991356194534864941963245348608000*q^(436)-1204301842111794583388129632273158162742688650524*q^(437)+1772263412316919268451375232893195878213148748800*q^(440)-2015269725638691655883951344520696909695922176248*q^(441)+2960551970188950069780176114670020093402774784000*q^(444)-3364559035226489919323410568642039362715373628500*q^(445)+4934286201567974104989857242261661696772088135680*q^(448)-5604458781514643653499370068002152908256497664000*q^(449)+8205336600278434066418656354078409006058659414016*q^(452)-9314571397925486493356355951340121849153020912674*q^(453)+13614502760460066261369581542102249042040150016000*q^(456)-15446446006262849510755987940708051560414872797184*q^(457)+22539958026394545437245257103733011594816518681600*q^(460)-25558967911585531136216548111102668665862621394875*q^(461)+37235972692729121537676778510179866715658119168000*q^(464)-42200673406215055258713394517447355030005150515200*q^(465)+61382230580130657749481096058514524713997813942272*q^(468)-69529449771746757106361548775375372399428228333125*q^(469)+100972897174349211430775088613462591426005142202880*q^(472)-114315023272677237631685949446071489423022793916416*q^(473)+165752746325607528540563613999151961767319649792000*q^(476)-187557504570275687097131078351151423341167179198810*q^(477)+271532455560309422479487687600255570979664992460800*q^(480)-307095518104268545206239264559528044612945117184000*q^(481)+443914120925912075081964764919489090223944652826752*q^(484)-501800914555266120105929196121146447217205904851850*q^(485)+724274582171773400759330529729696430433523678002688*q^(488)-818312477052847131520716402293626921911643262976000*q^(489)+1179356894335702895178152340855834538926702369416192*q^(492)-1331825262007482943236878165225334729382039990972758*q^(493)+1916617343579750796328024247638673095822922280960000*q^(496)-2163346360275518848261171169823727355427958897704960*q^(497)+3108736853638401360465583520189431139267818588876800*q^(500)-3507242339166591134303014361662597969085167816800000*q^(501)+5032698547954972554802597252901606057633696956800000*q^(504)-5675137338284960026802641724502756137400098276966400*q^(505)+8131976352220035300283370741733849177406777163710464*q^(508)-9165742171171168739387276510487897115550559589316250*q^(509)+13115328233265215421739153954185842241575784811462656*q^(512)-14775736704820701821302994169590471206513082809319424*q^(513)+21113466094468121638880206779078972873154774333440000*q^(516)-23775534981703567483241672343309199525121385637871487*q^(517)+33927080189150150560979038439920613558660031183283200*q^(520)-38187420157589053261401739386113096924645038866432000*q^(521)+54418817702369107283400785857341881480528229367104000*q^(524)-61224923723545642746909926233259022366230167632324975*q^(525)+87131722780936693435797735210610575243008108783861760*q^(528)-97985761131283482657869486938288907966112503095296248*q^(529)+139263347342290182151902393277157810559481110592622592*q^(532)-156542829395986645885356044221651495791434314039015977*q^(533)+222197553174222730650026441158514810827001947497024000*q^(536)-249659112668005989904405775406871038541275988856635392*q^(537)+353909363930771801266519486950363215816475513721036800*q^(540)-397478906963708421672544377173040548779401093310776000*q^(541)+562734373267044907522252422497940481232661278475264000*q^(544)-631744404051187873963834135238328041828811938217984000*q^(545)+893267558447953692634732571261977337178022038378086400*q^(548)-1002391683118703511534568790899502725611798276537050625*q^(549)+1415579871645428933166432306738056501240913745120757760*q^(552)-1587852565911568353811250945065926063261124547381624832*q^(553)+2239596205672876379422908818129758942778135721622464000*q^(556)-2511119369471661604804172816631970214619013053241835454*q^(557)+3537490504045011740866566081543576138657084412244582400*q^(560)-3964757749896016802722144432453051951677959526531072000*q^(561)+5578515053799734073639347607653599323928780699268096000*q^(564)-6249792368062178474171683061724959436762083909433390900*q^(565)+8783085723334459482748833878945565973979252660216767488*q^(568)-9836068435389722649350279825700218535232526987280384000*q^(569)+13806643394696819297958727135460887506740712233100158976*q^(572)-15455810008337095979801543526725042066272250180133251949*q^(573)+21669492002407182064499851714937696145141572918482378752*q^(576)-24248417812346738090749371297825676627989344106646142976*q^(577)+33957524860797787262438231959729133387370269796554342400*q^(580)-37984241436780351668769718841766181981304253383314149375*q^(581)+53132092085759196712889706167949675766259487661285632000*q^(584)-59409898750279489901153213968743433283499978197036236800*q^(585)+83007665183720071423384315869979204779693196472814383616*q^(588)-92780400079645625623325899331220178083582204138789097875*q^(589)+129487115734359648745653460323797366873889494379780489216*q^(592)-144677968010486615337328464166116971054889174278325338112*q^(593)+201691950651096322339240779170089712172618249482499840000*q^(596)-225270247435082396609238757868864950785219050755489522230*q^(597)+313697233262214471438920101367869491817960758904372262400*q^(600)-350240999579480552917316283973402615282631072146477056000*q^(601)+487191025404186866253161407211474000454085965271889664000*q^(604)-543748626506858226239157736343096874669034034722007818620*q^(605)+755545444061102806382165905138496783298702344862473367552*q^(608)-842953521716310460003483867496149165062872417992753152000*q^(609)+1170040170017229756203457284142907310560703551644167356416*q^(612)-1304936794931378397859972854796010875452244963460286579303*q^(613)+1809363695978526587525030913461061111877656091048067328000*q^(616)-2017259364588328172825119741333118132058224482185388720128*q^(617)+2794099337283452284675105214743247247251389604603870668800*q^(620)-3114055487001697984116640127574815635154522289046157327250*q^(621)+4308782169133303290140301937289739283000785956364761088000*q^(624)-4800529344979696756943341988400458760327154970225107403000*q^(625)+6635439969819848661484520013581475299956160373872230520832*q^(628)-7390193782950497273469880925724215617309391812918109863125*q^(629)+10204531504194577024177970105976327533467123175853185034240*q^(632)-11361406234030927001390077633794135515653937847358856134656*q^(633)+15672207027979182646330546440216963854912617204050704640000*q^(636)-17443092163419904144750709833980780023179149385047769764441*q^(637)+24037344461991202085473814044975127421845349350071794892800*q^(640)-26744560199752993090466654590443541028662161080874725376000*q^(641)+36818616179655858355390489648512962173639134704106037248000*q^(644)-40951841189197141543695719859967442070407161808993879023925*q^(645)+56322044272582846105383361134459913758999288140742732723456*q^(648)-62624272872991815354829741928079977881090022833510797312000*q^(649)+86044789299811266915743689454453652011851565423296801171968*q^(652)-95641961991307659207514179408025701371778493338716544259803*q^(653)+131283795321124518159995805021154922300361425873381130240000*q^(656)-145880054792835755272467153371644516072656781226050963537920*q^(657)+200052111392207189805613102715637444864931006549164120268800*q^(660)-222223552728440987846083290613014120124760780383819796697000*q^(661)+304456768040182691778191323353960253960982387490888700608000*q^(664)-338092839688466058204867225367320448692978311037726076108800*q^(665)+462768232045552986977983760254673402766773828377956012963840*q^(668)-513734218140003969544915866803044992912439384621848670837875*q^(669)+702524890253303453388601878406598636082651513290322727936000*q^(672)-779655039787290503920757433796258376533685178840785875599360*q^(673)+1065184786546364181829128685952886436727161194320952041498752*q^(676)-1181769385615338290285414052763920939185052884940197956132746*q^(677)+1613087679543414672733907540943772121584697500287906856166400*q^(680)-1789097168534106313786224330390572663128816012497213706240000*q^(681)+2439862895947615539190408573944751699916869128387545847360000*q^(684)-2705270536867566422789527670628369016893786176707466163598050*q^(685)+3685970728669438476094229141832216622645570095426710891311104*q^(688)-4085710803688369710980630875907876967783185655911289937920000*q^(689)+5561883247460891251101069215318359209533153554043560751216640*q^(692)-6163241545336254575410372742315958752561997669211782705106911*q^(693)+8382621006992522950984910061172954336414404118531911741312000*q^(696)-9286238512737235854559131931820190835084559170298017511964672*q^(697)+12619151631936408348762530675629217803582043992152956766566400*q^(700)-13975389825126268229707944318851817133492894158425752430541000*q^(701)+18974798611770153088790354751906616380214831866501040951296000*q^(704)-21008052202084037303611379597185947983931324863460180851097600*q^(705)+28498706191349510731904854487342064949075975728298883760275456*q^(708)-31543483573336768489607408164809949756500159810044667907591125*q^(709)+42754149229989786760105746469685422333630776504617613476401152*q^(712)-47308558760196629120278055931971101712710379478831221979414528*q^(713)+64067930309810511151945159921619266861125406245392930397504000*q^(716)-70872884611847669664444974857185685454234932534926284032266034*q^(717)+95899536565601531537691867875292717526827719755763611004190720*q^(720)-106055916765500166300072222683961921742622517531962901184512000*q^(721)+143386987810426430384917670048512962695715050153584945673472000*q^(724)-158528778567596939575964355470782319058988400820784056268578600*q^(725)+214153101694671323970943823881271010469987824215238116907389952*q^(728)-236702968427070897144608357298879153550872141371711697264640248*q^(729)+319495180935242631708116729951407084953067920139760451713316864*q^(732)-353041356093566164230233192346629018468698804594907128315559784*q^(733)+476138652235203124960735747498040837287893571015031418461184000*q^(736)-525990139914733538675602871793714981259604242716889925939527680*q^(737)+708819347907121631826639068190957279092089250068179894426009600*q^(740)-782822983826066356267730172235203506561091282122591775851636250*q^(741)+1054082132631193822663593525165573818883767348304111432365696000*q^(744)-1163823787245554345488745966893412944838129799295801328389324800*q^(745)+1565863197644635904606466600264725764818876273076180838620812288*q^(748)-1728431960891636783319960518483973289394205701437045083005215500*q^(749)+2323685369855249360214934288665971056612233296221986078576377856*q^(752)-2564262003606690077483473690416406014422167157682454596028825600*q^(753)+3444677652683602165891479366952519242686422942024308549924864000*q^(756)-3800328685839493370818697567912401792719573790644612744916953843*q^(757)+5101186212763466953734092929712586243239027112770758682365056000*q^(760)-5626419803245427751841247556970338979633900301540229975564288000*q^(761)+7546552787390583847398643160479863199541283087361267485872640000*q^(764)-8321446525544801887951571457563408153623697895671984895358489875*q^(765)+11152811818122308208532593831475047003387066723664059175116472320*q^(768)-12294891639046437307254676906032232053343290361410518694285312000*q^(769)+16465764074005411472182976307250716538048679589574275573644476416*q^(772)-18147348890385500908669279270258862128828289398942199686328697393*q^(773)+24285359840046874307333794780708180157560777662852899837275008000*q^(776)-26758862773178122629253550806405367719752922169330980443239350272*q^(777)+35782912033198726847707318602547423940905575397336061335606528000*q^(780)-39417713493447452011618091821334613808234067342948455871260756875*q^(781)+52671853667885914867910671066200778310535281351124914119528778752*q^(784)-58007988646693342567883677319062394035279248975422078411125555200*q^(785)+77456267821645758853947470508061106253515339939746546742437103616*q^(788)-85282522275737562309890686079384260957694616600580026491911094000*q^(789)+113792277872504634800360567625006462945062343234258254450804436480*q^(792)-125259687377600301982138719890715517293883455307746131647261507584*q^(793)+167013067269876134552474569797878049583186419556559978182483200000*q^(796)-183799715733376364748745486910454454800089317616526730348138596699*q^(797)+244890922461587172862523939836752610295268541222583178926343628800*q^(800)-269441011071146495800454976786498540270691678792213837866356736000*q^(801)+358742305126004894915264012045979642493326497077936850198255616000*q^(804)-394612651100862217048436293223027575842233322288257838720640608750*q^(805)+525028929200240425455429644687530402364318837206881380070103620096*q^(808)-577390721336153680370772500540927900825576379678377261915258880000*q^(809)+767675406126968144839243857770211188086543015452610145067635066880*q^(812)-844040139427675067155078771455883307832080132016285066495127706055*q^(813)+1121421195990054157847874852369338181808734040075711155078233088000*q^(816)-1232690021910783913287410099953873951027382808296435437253521932288*q^(817)+1636664195081194825881917026492037870157984491509779482926386585600*q^(820)-1798643448930792254293637362553170396821080663332651620543038889750*q^(821)+2386453649028193408510540207206802831861681146572163943072749696000*q^(824)-2622041756465999285762976237940256531371756849987927302516135526400*q^(825)+3476577415237079665037311438711256810272041425804705718074540587008*q^(828)-3818917881032579041051554855992069325240994455073781734339430451375*q^(829)+5060100322042020880584084452114777332269434611470205870148980703232*q^(832)-5557123687662207988611488252339433290289203562905525058949158371328*q^(833)+7358299845140520276878918777804875923600003186350773990290327552000*q^(836)-8079260934289078026377766169629259304800517536579594610394645065289*q^(837)+10690788589110547997893997720644630585292875903025778046442794752000*q^(840)-11735667640514746093623387207100987331613173560937400936168898560248*q^(841)+15518818407968441629728571073424990487945450814687494535780244672000*q^(844)-17031829409944739689363679975063381373519366947751245932973448887805*q^(845)+22507482495552509162875502175132458814573346616607411181226545594368*q^(848)-24696466954056548672143060521336892395151815228548749273854947328000*q^(849)+32614988469920269650921645114509036769298531589936411771990726959104*q^(852)-35779235839871304230464218333426504602423620049645380409679609204240*q^(853)+47220678542530473257955322291738652822028690813946333116271537728000*q^(856)-51790802015111835735791004781756160586063285231583765955363442130944*q^(857)+68308464016164071058805771449017044195169670322206730622090962483200*q^(860)-74903509035625270221796211473727832617977881622419188911377984352500*q^(861)+98729447120339057820734068419292096279024876556894028844553926656000*q^(864)-108238613783536724513405701484661180734837778702305675476464952934400*q^(865)+142577611548343801861383433785610469172537418777939016768761446039552*q^(868)-156277105582395952620591771752598499541791359734598272437392512125875*q^(869)+205726831585868695320142044171917365686662704245091491138303234473472*q^(872)-225446810713299163424692870995723412480121605770280738080401481695232*q^(873)+296597858087214460741284707362927995453844850615950050201488640768000*q^(876)-324960761251131968162929382407952686651441747141495729449655239307518*q^(877)+427252904373228289648447950703896225674948928110131352636886027878400*q^(880)-468013417876166588617578967187898656926300508251535143565867950080000*q^(881)+614956532449688242810631503734074815089540056132888239187057700864000*q^(884)-673486157517138356459972657163260312436577513652974937603981378556225*q^(885)+884399750864063436571288874539782302982449802442168746402239923805184*q^(888)-968376941090719489662889933637641472102879758244004826213247139840000*q^(889)+1270866664493574064139278282033440244414967653159420809379555223248896*q^(892)-1391258984519976951022685707908187393388407757637874702033096739390226*q^(893)+1824739652021600873578167098790206571742517236461704777337863577600000*q^(896)-1997200450562636510581071575177431695158600157216874570705212723560448*q^(897)+2617903961323250542560287670942050408385585766803840964691110987344000*q^(900)-2864756989716043222444319871799889600255444901253475126719713174603000*q^(901)+3752845618588846658146221096575443704563251580813054485064654429952000*q^(904)-4105902964156284861784951543066524771922476537971305159306832034201600*q^(905)+5375565516471544204370175009183309640967108137343378142012962381910528*q^(908)-5880125741674644660306981790617508729467539831246287233725982788143500*q^(909)+7693896664548603472045097018065406324447182462745202321961805252788224*q^(912)-8414413210012257791593578482759942779674775641467783315556833976483840*q^(913)+11003465900444534690384062848198526850914814838932107487132749012224000*q^(916)-12031577560429037866970289673557755493510192927438919626538774913619768*q^(917)+15724463152292124813964860582338144997091751429966280411800557376486400*q^(920)-17190362533498773617011373085800907853646245084113734751417667768320000*q^(921)+22453679027131669292332887847454652873195237494572232680222810315264000*q^(924)-24542194686071794774639806503068906256168349747965291556623682160174875*q^(925)+32038097061017111577517062833262866294484774580470954161548130726940672*q^(928)-35011427187632534180254756479093567412077431272744662322282206302208000*q^(929)+45678893325722126321926401688628333516409295683592699400715682685632512*q^(932)-49908718806337493832229995367573957282038850201177986571963353889042119*q^(933)+65078301325196955632630742812491315101112698616897001492199268297920000*q^(936)-71091115303023605635667355895322402166786211278841177410648721958141952*q^(937)+92646861249902776517672924780663911731191259393267153615499933950796800*q^(940)-101187908900670879241435499392511145153470798958152098862870470880837625*q^(941)+131795672703130196490135408478823863522428800047344584883828873607680000*q^(944)-143919077728098559283926046534238180382273075618313691553596100175462400*q^(945)+187348223507469069419345551536022337512075331640122086194153950356451328*q^(948)-204543936618695961165103895645114581445470154412429425865479492057186250*q^(949)+266120311379193691415301392611753496662890608556776538694510604864120832*q^(952)-290492799441610119243159953183663015160203964044452646517112720190472192*q^(953)+377736096849218811835163604468076819759400067339541265531304946610688000*q^(956)-412255685580567935777814579020735958268679641947227257540521978953361852*q^(957)+535775637217196215007382560924286184252166952130416399091873605743411200*q^(960)-584631803123052684945760397013221962698427288945741524950338257715200248*q^(961)+759387435323705548448322448089211832812798837118336561063319917697024000*q^(964)-828485057788951652694511656363336393518878174248670931685292182813207675*q^(965)+1075552886249625290737424779143852410110683388883651739009614063444564736*q^(968)-1173208832318752038798505909626030101419319114716393842619196491882496000*q^(969)+1522263993409519267388829208725292014688465136590500146988342562465408512*q^(972)-1660184243458631331416308670415449368011377909054374763447531676531826626*q^(973)+2152979660446473236693908622301155341438939285913629899951794312914944000*q^(976)-2347629033444880935236278928745034709387057182055548012947879511620354048*q^(977)+3042870792621637524176218054185166837612484614638969516459304106697185280*q^(980)-3317391724779659582143083214433527788099306160638072236342434967639636250*q^(981)+4297566396973588333797547687360042962911209435616373337234980328766592000*q^(984)-4684465067928976710691933981365128252235689981598996948401998129904025600*q^(985)+6065394112643035072603546922806075852583998120151358122277352987491612672*q^(988)-6610298298583666788946008665045213500818359999868877649700371583440997375*q^(989)+8554500006825516141263720163030100060347844828441771390159643220759724032*q^(992)-9321412798600689826402648393818962024956400568542171087142561790859771904*q^(993)+12056776839609405053486015370097969143975532152562808972223147951069184000*q^(996)-13135416861561361683581420618178298608546273975584939977385828039345944068*q^(997)+16981286630453755651997267867542689200760606560645603401049935819434624000*q^(1000)-18497336726881443475829220098146187409690839476488378940785924863729664000*q^(1001)+23900914351243377546923902822212056178523526258750153043390503952355008000*q^(1004)-26030321915509069322095409533524958294521622354547725818813137466890115775*q^(1005)+33617448528489051606908473055516195109562556287235244312353380929050099712*q^(1008)-36606366374493883207491117164430921526285531841356844845415254189953024000*q^(1009)+47252308555553452589247401094379223668900382695447316340726480846321831936*q^(1012)-51444883356497060917286162117303660454129357111407709513913722425077276242*q^(1013)+66372944700992174490528366863520648889577864080745866991611248602439168000*q^(1016)-72250016697565777095575238661220684225744051023101458243914417273161842688*q^(1017)+93168825010930689890132704270769336684157563662851472205362521819322368000*q^(1020)-101401789253586774057963736031496655300646446140309748119084014737904892375*q^(1021)+130696307448284597077493759641792351404634076303260824906440789142970826752*q^(1024)-142222029310878147216718537894068083727609967855829811161656494470514278400*q^(1025)+183219146676086815502159404561648589395808777872354485486877140161596686336*q^(1028)-199344096550873044622681389007373825412871491523379392648084971304806769500*q^(1029)+256681690086287753424944469730019210084966059576125684020672508519200350208*q^(1032)-279226603559027205524354769905504907935825394561907338310301930007267606528*q^(1033)+359366061670115511223327817402604299824618206370063825308243432492778752000*q^(1036)-390866771983313451351726093784149804125217474535412839095683062153892872137*q^(1037)+502804308773411009982340393026977731235697921433957750434449180498755584000*q^(1040)-546790392152193281037260766212231901504909348010951607953019381190381568000*q^(1041)+703043651316643381307878741033645295112077925231583100437165120655010048000*q^(1044)-764424797541511117352964270939730786709950176812123619807266893095491113575*q^(1045)+982400453102744478497442191610454195520393791191023993324197370349738398208*q^(1048)-1068001882627062492863851209512402249087078425068433910043606788273516544000*q^(1049)+1371890217096129561707257796210825737714492448202577814728445704426219100160*q^(1052)-1491194192522077665348409999953754466926466375012700577139223646843791459948*q^(1053)+1914592130819184347699117037025870394134458585398694735780609334343503872000*q^(1056)-2080764275942099974831079123061254209370795979960901398560937823055655075840*q^(1057)+2670304786180290474012157459015812529623966015143353398135746669002469376000*q^(1060)-2901613755454128506840798533364982473990932106697550604021635027584261595500*q^(1061)+3721984731601497541211107364132923894096654047788771436673964726028887424000*q^(1064)-4043764819570306307799357059744647377225024843540380484093059928868247961600*q^(1065)+5184645282679331749559189461710480265095151355991530936791894970492144784384*q^(1068)-5632008012192503706435562396012060826982325482615893247296432965087561248750*q^(1069)+7217648436174909182668414926869675460031144153151928909325806712267621330944*q^(1072)-7839226751387103185044658732400054375375616409373302287343861771888368877568*q^(1073)+10041673714379077207913008931532358843403184628618602883800931154706915072000*q^(1076)-10904788984217491348411201624045503710826298691162313995343759629740019519055*q^(1077)+13962129793715616876893056840642095769062121228800645426805746351901966233600*q^(1080)-15159918154633026534152974530691278612053385321619407665115838411617386496000*q^(1081)+19401436396493110872579417632900210693106815672311065437627048261786030592000*q^(1084)-21062671737133865584624001086729973920270492830066966893830024367501135265375*q^(1085)+26943511554403893609672273566681816513219273517319127019802453980177025204224*q^(1088)-29246137777586341144579706590669788649155365884156054276591816385785348096248*q^(1089)+37395043760325827791757614433751482379190047739986599929917245788958448058368*q^(1092)-40584806327313638242865100981974289561925654747119655800557363457739238112900*q^(1093)+51869833725679185578438701016899293462180136760762131592334520521177296256000*q^(1096)-56285917421883207211658718679378434337916434546255212037274830867988661043200*q^(1097)+71904825790007265093736355880596036141365001163646119327748009982796342489600*q^(1100)-78015113375857765815045023834065304141835403107213624561950856959627139595500*q^(1101)+99619645583150121607906549964146865638383369694411620969175224878324785152000*q^(1104)-108069180395039678524312133114826104949898029131273911021639591008873214771200*q^(1105)+137935833528875732282689249713196095570516036103300647048546711606408823928832*q^(1108)-149613393465680324949012737846652515964792065191614817072997180944036028658375*q^(1109)+190877942914351275197836025799621337030499942183706172401386715575644200866304*q^(1112)-207007443452030783326855200866472443539987871217870437435103626399079277658112*q^(1113)+263986842028335866034521028075463563520512939205621903249685685785172441600000*q^(1116)-286252758839853906535043440122627378959076883345307282999885059399421089588251*q^(1117)+364886719626773761346402533056511127122715039545045666193083870770085553971200*q^(1120)-395606097863267372237989102602467301174125862232462445780844965133673328640000*q^(1121)+504062526964530834818300840090314376549582194536294374219638402799128258560000*q^(1124)-546420751946601217975473202889038532294610430330689653600323555281844680279450*q^(1125)+695925374186784693224096016534782267474874503037220796054811171059406208997376*q^(1128)-754299162779117942856827362018032961554820046831866515841386644101417205760000*q^(1129)+960271741358410715370161294251523313271622543669437000498557933931210721748480*q^(1132)-1040671380361914832760385544861409442869642114159958850915119375296465056089156*q^(1133)+1324280992760504271432146165371224660193497475087962801161451856977182078976000*q^(1136)-1434955523133853571331737927764160511043051332208465203216723302557000338407424*q^(1137)+1825248302573788907694241535394749730691114269841553200128720942902602218700800*q^(1140)-1977513243539340633252302725355510697913144916845349251726387709818476543082875*q^(1141)+2514321740882902028470595071137134508394222743527645316889499105978773558656000*q^(1144)-2723690582398384554652602473023363861182237780399528154586451868089070185676800*q^(1145)+3461609756439234845060735344438943663405920819667047030699219469633858683256832*q^(1148)-3749339879098275954227163990175323275203140853189148809937581298772081417029375*q^(1149)+4763157883331499374804542451686333158598342873250476481246426698728218871644160*q^(1152)-5158361580297656541696457930221542975992585701867984993674362390605700549705728*q^(1153)+6550473739929445768647009067073825872947164056935442311891781034500258185242752*q^(1156)-7092999395117713106517015420794861154483146497250553796474051278761984602576779*q^(1157)+9003524279625260840612662419887437350587748551958856408794941825295546944025600*q^(1160)-9747886618525437569686041806444438508334651385205384330096440951336941731840000*q^(1161)+12368461813819819617155575688732432528790529189599371822920526186376492516096000*q^(1164)-13389200417263578859150225407177327101136595045883607994562367095116317417522525*q^(1165)+16981786715124952452905484042473729179492675245711486850534868172634225120247808*q^(1168)-18380768047604547117491445970866842516427726274734322765012615685393999216640000*q^(1169)+23303267072138619440318256405504975290960650429020965396588516217173800409720832*q^(1172)-25219629804726230366496832839532874015804426562690910370882528081757446772099876*q^(1173)+31960765898248101007621501150556705045190133864964492688651456143989283368512000*q^(1176)-34584459441507615920683076927026376889822577540123342392646966788894881031094272*q^(1177)+43811251819154698273574014904142847362913434741176385103395168742750153561958400*q^(1180)-47401456880959579163127600161174649444924476647793380986631551232155419830319625*q^(1181)+60023793522201516325021983704844561860133808476147738325000190038600363080192000*q^(1184)-64933972441316983622209889385476571382983127588166634912871993748519382505881600*q^(1185)+82192402123358825774915589092631281595284653958829299330987181166315512891899904*q^(1188)-88904347912521534689730011374845782236366703548462409437565876271347713533158625*q^(1189)+112489378572575503069310661713500804382412403574611028853809548504153914380573184*q^(1192)-121659471981908471661338659048356609804317360556419714840086478467247716318740480*q^(1193)+153873600990536827972796297966776053101444446133656248811681567192366229856768000*q^(1196)-166395621265781801805608258631507200243398361164199970776880624811455266008918299*q^(1197)+210373294171343943526068058139027738343798009330896502206692670535093012970598400*q^(1200)-227463665035162255012699076084519824107887605931908274889556331010741388689408000*q^(1201)+287469724991244860988907532163267306327878563665128000775882614658347830017024000*q^(1204)-310783152159646697830037386068976217656160036627000704541569903930086230902605750*q^(1205)+392617588917443557001550961573939079072919813410766054839060487982808715707796480*q^(1208)-424403846941929701862617240874739507069587925089909554047907353897844334206976000*q^(1209)+535950436713447284588198555353599834986219313648989206030400623737454103171336192*q^(1212)-579266843831002504251730495788642077953946786466999037318924613385774415657718823*q^(1213)+731236470524481027322563756603455051427278460285489573374991507833579077275648000*q^(1216)-790235690484654052600057618178662495628059793127741034699747992328776368071114752*q^(1217)+997172939733205674957968668442657726658844280603011332204451229429271266367897600*q^(1220)-1077492626420684813207437960893437990574868149180199164757953822397029713140958000*q^(1221)+1359138239468603670677678980290861424764382228436203622348659354055324965779840000*q^(1224)-1468428308007617420095005960503606345839776896016715412643546028278546896853860600*q^(1225)+1851562413458576125613674717925882181196614421638336475528831178602063369154772480*q^(1228)-2000198205854885216996269259648893779153967814211865635707936831029086694766077875*q^(1229)+2521132788566857948902365894446789780410634036249588073851192031429371833866846208*q^(1232)-2723179211288387495107534851533605891069047982861747605288270116194559159127048192*q^(1233)+3431126889084174625106561438661244474563504137444839501283265202965169968164352000*q^(1236)-3705641222104274354640162491153296992507067038198613369675682980965331571191128609*q^(1237)+4667266261847301417085673014866416604039281791698584541860536295815542126874368000*q^(1240)-5040057769606204423152353179607808984328677996404839771815204051213546021421056000*q^(1241)+6345621331618988456640597941931855944007299485361183801678756640940882065267456000*q^(1244)-6851626722758926923205149255071351268773445872919935013268589170225323423947188350*q^(1245)+8623280890319548479520383307495639806433711405224530463043117026437543975774150656*q^(1248)-9309769662679205296625121319394719931498037047922023904731674099307210767958016000*q^(1249)+11712746372635193864587586139359801667938025606369571668701605200059768104305524736*q^(1252)-12643643949689167900786380129360636884711968128062755371551114511453947559115666761*q^(1253)+15901342209437254186874243246957901172196338872596849356213831453210008209141952000*q^(1256)-17163057961410398558647892340218268669562158836303178798339969286218716607466733568*q^(1257)+21577378100582762399784575589245661645308361447037108230941430735779822193271065600*q^(1260)-23286658464771361087835555912515084040857614099823613555342104459335241199516559000*q^(1261)+29265395583279528760614306139828138974809705318484926421206053975696187139059712000*q^(1264)-31579901083150176450087588613459963167882118917180255417633174755063944521267609600*q^(1265)+39673631393480586580556349480188601801427885223359348857994076153301836971293616128*q^(1268)-42806175824621001782711826163621162636941222763755266574379814268578157229861613250*q^(1269)+53757902827384756562883116424608810696361484700366638768494276515373817929846586368*q^(1272)-57995613843941809875181904771028425738253213361659883034496614988558983288907399168*q^(1273)+72807557835736427961094080303964105310668367439973812155660758959528634164250368000*q^(1276)-78537648178517141272811227813706158974525563698258347576680035608648820933774450362*q^(1277)+98561058143241019838922966300507632053272934698101547719452189136394772069959598080*q^(1280)-106305472591129767577786577604221026719862534488214095746292717923734980559921152000*q^(1281)+133361341829512754316521977193943243279818936705183177409768312638026333602072576000*q^(1284)-143823315748689682473839409893548790647037245918996498655797607181604625552071068375*q^(1285)+180364562189477895014299122299720741053310187185333100142161187070683661016175847424*q^(1288)-194491158851021621766056462332086042066764322033261047060941771797455934808952832000*q^(1289)+243820415391722978099519888122747686442423245462905455018274220487473746903588567040*q^(1292)-262886488469232793844272398983222985053879985406260570317631344651775006351240969094*q^(1293)+329448441363181173318010759100930899234911500399145030069386718942445396383797578752*q^(1296)-355169312801315143832313724082264592780821991642144563714074717793441237696229900288*q^(1297)+444942931566351457709564962683755590955367011610606118610446406434818399541648742400*q^(1300)-479625538726228105118098429558283372809173508840004341401953606105114510369588044875*q^(1301)+600650098340552051938164881095378835731996742451612008848465432465528242018622272000*q^(1304)-647395655008117490498625672877216762205905765815007351427124402253234868744871936000*q^(1305)+810475878268097115907873778960703540220122146445984176976760394449190981225100711936*q^(1308)-873451487456968765543955936887109126142523407617857292688582996976096146164724003000*q^(1309)+1093102388235983671497436866479875688282111881757675941646888763644804255821343809536*q^(1312)-1177904907722297177191291985831941922228869856837488439707600337272544634762222698496*q^(1313)+1473617266701875247473525814324408016053471323776230636423014999285659762986676224000*q^(1316)-1587760549213942871783189233408261635457045568198887154467706087472328462691252453526*q^(1317)+1985695094886952150600420023783993550552869600433465641616186292819079364364054579200*q^(1320)-2139262153317531980322400392770558816961344727948100013286558010340436453990014976000*q^(1321)+2674516703199621517269244971420131043366626156341300472598569901581109884880878016000*q^(1324)-2881032250588030145885129377706618699217540390799268035789606707018694793447638323300*q^(1325)+3600674282010449001821549279446449574216432154057403358262120988519247594814900391936*q^(1328)-3878271613861125078062424365951263766504697167141325944455212728690902992409513984000*q^(1329)+4845392955001739101112726691377705905466424824926770647006212378115586640823744489472*q^(1332)-5218373802106731518426114861512007075254792976047572229541645102922155948089420560042*q^(1333)+6517509640716006282782781993299508496811840570514707348651607297687652334925270912000*q^(1336)-7018428448135803225956545194869757108072817493170608858762958422834264397974934585344*q^(1337)+8762796655582960525495296710103300342788318295633950790140179643247459874615458662400*q^(1340)-9435244424441054535350368648999561889152678630285935967195672621465049141741736847500*q^(1341)+11776412585959192402793273527187421715207434004055601213854341369877110590688100352000*q^(1344)-12678733513787935955369584912586783505837086292860671635385975199316090535509452390400*q^(1345)+15819522378283828943026769129813556889959644833047988668847919039797493178710492479488*q^(1348)-17029773778322262617608140196489587176986187649941093473773345727098555166754725679625*q^(1349)+21241473450274677412303498947650891929693607554406066205725527188149348611793671425792*q^(1352)-22864042087691351107942837081447108622871873944256610760675254891031032850107954495488*q^(1353)+28509372860404251058218667125186231918463134111915170603188589940563876425734582656000*q^(1356)-30683797219295110601816320312018981158611492795680259503197912724750355241255051571494*q^(1357)+38247519218573033185513094853444319505683866609641401856672299498634955938733885849600*q^(1360)-41160248309620664593439847684628433048616511531884835432161398234130751639176081408000*q^(1361)+51289951123682710998656975231157571379555288562226039495468779758156006438056754688000*q^(1364)-55190010826557892181368930005363717293092045635563563971921831677136060930038785154650*q^(1365)+68750446407006634899979377034262392616871699452885518107617732066951056379017243430400*q^(1368)-73970303296435564196638843658190654689513693325213201141942232534282669871907422208248*q^(1369)+92115729277479186364037850238277830308597239140901478283180579488791669002048433602560*q^(1372)-99099064920076285065048760088950109122025944124598041086980513884154992116923879057123*q^(1373)+123369529287553465026563354916088725087500149372190676583046456793757537176333949440000*q^(1376)-132708198860736088154866248022686838608076880060937892382654149557879756502357534212096*q^(1377)+165157637196110134545340891639979926120891567445348697432550304992750480370513743872000*q^(1380)-177640829580949465291353968876225900655152752825407144662967898736565794136975941526000*q^(1381)+221007417014586101540691330369577436149696525185006207258069382994024502398150194368000*q^(1384)-237687018206503065354406266128975602410070763324703987821838384604248218386867991347200*q^(1385)+295619623359856912313042690089367331798177862392627434660471544612555848948402997361152*q^(1388)-317897089007515961740896109056466146620913425380724680154587572259469562736266888191250*q^(1389)+395256185525939897572679539499795697632244386171557010751065070595047703628136442249216*q^(1392)-424997954497399704109955584506994282621942630073779165716719725554824805167239028146176*q^(1393)+528255312353036173358159963789518381938003050403976681602255219986764011788025594624000*q^(1396)-567946077202623715055731737820273032912491596538125472547492522132006996453656609099076*q^(1397)+705715449407776412639666306363239430920062987148308577665971847145037883684424325760000*q^(1400)-758661620622473127150952625144878702653869076385486462922800389880627741525219471360000*q^(1401)+942403079590646405418882826335427468693696736963255893362963181432965306172519504896000*q^(1404)-1013002774830693349662321119589761676513432869401923670909414812509713138248469987075275*q^(1405)+1257957151697616612015312341964606522981443184346578926186981805360928021908707890397184*q^(1408)-1352058320483752128430264788658805236117860538656338299626304773016558514969759748096000*q^(1409)+1678486435111316492159764944610762421745194015253928189061448559633193352709324808847360*q^(1412)-1803861704216195427745149033341446574071797719976006691709160407574334899176516972839014*q^(1413)+2238687159789924199647460543121931680196329929064149417332834446388035066095943538432000*q^(1416)-2405663196038281951337749342576606893249370254211896098371973535822154051516883269582848*q^(1417)+2984649316017283020540083688973817378161218119356221974906929415604853281178769505331200*q^(1420)-3206940663918037226573197725175713132590679576179878033225681038813752528204590603612875*q^(1421)+3977574127627063093875686009889515968448752189630880458453360052075305606176474808320000*q^(1424)-4273387527481785307925310574038218965438860486168576536612051968587643946918018061926400*q^(1425)+5298696648091578442714580181647684165978144080233964296327680562130782805341527861108736*q^(1428)-5692193010743556592876094233762683338074738195044209488862155609989316095692675335092750*q^(1429)+7055801651520542142834514540714727292356622258588917096136337355288857054736552760439296*q^(1432)-7579030783231221878431357059592539800656670751884545879056925171352379331090389250768896*q^(1433)+9391845222592018675218100404521307035794551973325344303194940842625888778159498395392000*q^(1436)-10087305194080668771084239911544915523771430540637897121832950316784171527503751708229799*q^(1437)+12496358187638689897623678516457660606321220528345102349990327778423708294027645911552000*q^(1440)-13420379733732746771607401744576474411528162501294080083089752952742503258064153391104000*q^(1441)+16620523256779988315065585304870381396597418893859390317826930879738384668745075271706752*q^(1444)-17847743468411973091850558256350663665606388488456657030669069960749317059964278011009330*q^(1445)+22097101866824115665841724369009262933373949848092802025866722697138181005840202182151680*q^(1448)-23726375544126833218718274804882909790694032043456533603253663935602458449888817135616000*q^(1449)+29366760771654253720520052386930187586811937316413098019585064540917156494143077267893760*q^(1452)-31528968513242558641800106338236500606511135690518100098366266311432165854523209719323943*q^(1453)+39012840710182359216741721772406965696596777964801468488659737622326031817673535077376000*q^(1456)-41881198478397938737584304409997441203288743520687144735968035691563548172829508275470336*q^(1457)+51807257122990867994376706538065666473173395357423306982381629292200558466696798943744000*q^(1460)-55610923617284913037546763785284725878227154401711702867611711022020755587454828072611000*q^(1461)+68771074607120165027011960659531720241165111375956409768986437038864421172393186343808000*q^(1464)-73813104687561910780652830459079509159690309112666362121774003596233759010437572571955200*q^(1465)+91254416495966895575124818311256203832895467973913564071905899195974948862757306741993472*q^(1468)-97935439995944077135258486143673077743282406210185838249278936624043734506101905450555250*q^(1469)+121041842413520352422181546674087796112878293279923338589475982068662861622139261367222272*q^(1472)-129891282701161325604805799404869467641857073500759775865043353652297555888094618469236736*q^(1473)+160491259696758076757162671573306444850372024370243733554431691112071481059602434904064000*q^(1476)-172208477703146289370286853629472884380641509033382664755721858216645232443723056477472830*q^(1477)+212716973094032661654196171064944884425040919577656459236417413715966613974983896775961600*q^(1480)-228225472684855487151461248973920966232721268669779761242948927253777350037758005792768000*q^(1481)+281830809590969659244194558290232894664534715443470868809369592694878862282118659887616000*q^(1484)-302349624720893522232106769694596448328737281472019132145445393859962547861201789727364225*q^(1485)+373259628343993177543189538427117982523982060405298106744905666483446691657868798367989760*q^(1488)-400397304188126791921172908311165347079441240512283270257799745997623821595475856543744000*q^(1489)+494163262485083488827732442535078184994052188030379217945229955240247518341705226009757696*q^(1492)-530041536939778294847586216496030635233315800237947954855833445660625369168083206704429707*q^(1493)+653984462578591526195029345610482281017537293772138132336601550790251833872203660392576000*q^(1496)-701400975765645328788520994468418060298766805358434226775202671057271225584885334792241152*q^(1497)+865172273480034692432081053401027155208286577647124707341713187073068322109265270524416000*q^(1500)-927814544114135462853839059337532985992806603833012602150123528517029472478342935696232250*q^(1501)+1144133199955483457507111722533898232185602427714408087837659279001546252915638415669248000*q^(1504)-1226859921647078052451900089182781018611584143217195420319326546191142485745633716923596800*q^(1505)+1512481446271070311266380016081495535404290830447034625507952044087101735947136806111150080*q^(1508)-1621692152387557863032734902248984518419383884555409120555982490764240240053721503367294375*q^(1509)+1998681685295770880953534489398330240534682811556560580112275365103962264798100137332051968*q^(1512)-2142802371519526942292913188428373356592190196697511246367394377873681235416607822562852864*q^(1513)+2640206835618186728745928886632651291740356236100283328180411653470262787055579704211904000*q^(1516)-2830327689685385529918229425704133555808009875748099652896949877293402326802671421070630747*q^(1517)+3486371305796322302392105742971156853167526554719733914722795048791123696033390182883737600*q^(1520)-3737083893999633366632601239267461717599933375364495113674031969770328751765099912646656248*q^(1521)+4602049850843199889522246257470494076635811777623718657988423946197834477049842888589824000*q^(1524)-4932545759756782391461740193925918434586347594703603157650956275369601871891665418542489425*q^(1525)+6072557162778137585213763534132480967811621954578350903861013811406234155782737188445308928*q^(1528)-6508069247765072861916900812957618257639458752828340559644111114040800169906086315872256000*q^(1529)+8010048261406625383949417855962505076238647689171980005703613835951922270488576287336878080*q^(1532)-8583740687277534033947458402572759491526604982248176029658433019901979587116908011940172721*q^(1533)+10561910762027559789448576038427878058767124560585934601445343095992970323976924446228480000*q^(1536)-11317356730295761558587269847120877908304995202735105408035450123304356731997581630019207168*q^(1537)+13921765123396954217384703843527161030968807339900150659066801709137801624297331384628838400*q^(1540)-14916193903772568595288285192853275603025403518162334315860469488335948506718573170433042500*q^(1541)+18343878381748724538837439729897793197125994765446377174780044027578208578109074700301184000*q^(1544)-19652429050055098377876986442589958246017610765271279936421118255466874592685851664467558400*q^(1545)+24162044150647696242356102079609189657227723581246581452019591458593149785794200697727230464*q^(1548)-25883336250065569510845148980302141200886898904893067143660170554101906637322839871908387125*q^(1549)+31814304386992358164540290083402231177742897755241019164767233904115190056378088110672445440*q^(1552)-34077730741937310560154547178424119322347233000255727349282404288377813786508468289188462592*q^(1553)+41875309470694078249648164002624107473654521765355056618462631920792122859750599289543424000*q^(1556)-44850580318693747098869307566448173320961855446639330558557025214857704472256846774301857508*q^(1557)+55098662296207698666766405953678181757154957577873843171659775503880394931971486913803980800*q^(1560)-59008291514524784091076111483008842756065860704152701560763120197598358147619056316153856000*q^(1561)+72472308067908599512116189196346628295432773092118771017597357777780103470421049881592320000*q^(1564)-77607942942081650233801354595428843869272270231452036758417632149645336556034797513071363950*q^(1565)+95290964712627712409353678614315068533813618372787126697638090659272055626618942098315704320*q^(1568)-102034735226201582170358457363081345853025962404204974161628682398047716772389318716731392000*q^(1569)+125250804779505975607258954288409750214686820389755812895483092064144555567227529196322144256*q^(1572)-134103226040154910892756116194240418076852925391145353827388562284299073942410875071596764538*q^(1573)+164573183533819961979832024009297078319074086838022711379822978133090685672603166430246848000*q^(1576)-176189610696002104946281138593122050520246661434843941902789688950930091202118961058063941632*q^(1577)+216166270298339492893289724477439873061482909365919072428509033943069631837240890164619571200*q^(1580)-231404511680424892466040864204737429007390972153045498162298017147584165184959465912816655250*q^(1581)+283836124653920517598488928570861908261199129332402067383531033406259845579422704628208128000*q^(1584)-303818607864337725505893382556237446712172195817030273614243230834321879620837251355700428800*q^(1585)+372562252477510767819298298550988480284370054390775753635070996255893814589864318816429398016*q^(1588)-398757165028294970401441296475265740579757020758132685569260619365923029898040942508331364625*q^(1589)+488857221192473124761437048817007411031614401024611853784057816729745869271241108923558106112*q^(1592)-523184382371111971594181773699268472601086394164615589898650241076152255498598127621094375424*q^(1593)+641235823362806630649061408083686636198589326964212802569723527710207408156393432952470528000*q^(1596)-686204780278863271198071519226863849052684676332360682438752699227533135410618589495414406945*q^(1597)+840826960655112591367800430426477712308687945325193221779386001791853927250832479140954316800*q^(1600)-899717057995606420225268852176312571149841708132010447006883491986041460783024395519647744000*q^(1601)+1102171405056683228931112186957550708305990675379235248031041874058157878079138701374007296000*q^(1604)-1179266510275883749169546332146937662309692499979086963350207553638163972342852799633456042275*q^(1605)+1444261566700034320495479115729930122151118899550188872571326540669683435532573400954872715264*q^(1608)-1545155941184123821278875837896076480644171308070518230793462127637980718251925015454806016000*q^(1609)+1891896246326074943287399566782284860500601142789130301608575965744159683264941010653540193280*q^(1612)-2023892999037135086250360130038362190491357361931489274527810607908814374793690813271007147791*q^(1613)+2477445226686871833415535414964241295087568278776228869372772230963836339816844533877221376000*q^(1616)-2650075207398385855922382452099447525789694473240186966390922101445465224061747460537755336704*q^(1617)+3243146952384339599453265911376626992385534380977352087651222810194621924227375914742856837120*q^(1620)-3468844273939824022104512036949678894884201973712672564284765677439068742091885739537450423250*q^(1621)+4244099392869793923543002697906724217154548462542562269623015881037125186216640274678654464000*q^(1624)-4539080581773356224730473258227900170594354066505841751905394121898273096151923004210823168000*q^(1625)+5552151978379566897145773580875543699240144745971880316827122675123579384261229996041031415808*q^(1628)-5937559772806371260117675254641351616613870218534063881499454229094613619422898699302648960625*q^(1629)+7260968478407425366057673350678285822751157236412301975426892435106699451122751171476695654400*q^(1632)-7764359469949290676776091917095762186995261675003027023392096727093143074754153044255522553856*q^(1633)+9492611041970131493501000974821637290886299059829158526508933679859605514402984386683895808000*q^(1636)-10149889917721442035467852085797401862096501480498286982465602169430116939688533609175488646681*q^(1637)+12406099750971423494335859346438591962573585737803533464358023408140163494408051716703057408000*q^(1640)-13264033420720999688237874034442188256089970171313698732396168085982183089453507759476748288000*q^(1641)+16208536950413758929513387124336678827231713632536029774298360404568676082394666415720918912000*q^(1644)-17328021388393955878022032797430640867813648436160212806764977796555201507608525506173394140725*q^(1645)+21169560357176034797003554483863791648524857781449000289710477647329839531084516396429256409088*q^(1648)-22629864196500028659244607972769529445639407984915297690974817959914696681066227999714197504000*q^(1649)+27640115200178785480412211170999948651028098757337303414391630323516176027660582640122371641344*q^(1652)-29544390411064578153766124333014937926066446631469523676720308994334277690553240155512199485006*q^(1653)+36076828506571420579092940331158869879766680484965074513909889355515925274611517209943399040000*q^(1656)-38559264284107716838381449460169725160107040171666316939788573422265272304356288600156286484480*q^(1657)+47073647617739374897723321162360518246472949432569477350412352950267607955948852271517652940800*q^(1660)-50308754604796335207915512924847647519481220907197447486984154434195451306871428951980345343250*q^(1661)+61402895265481288792392428758030340058430712953794344369069802075071602499795704418078576640000*q^(1664)-65617550803278740025072656416879389709482831178296674728217591120623304105853426735410950963200*q^(1665)+80068527547429598982987368586164286629845899183646461359648296357762053360978280531516794519552*q^(1668)-85557598279882948782883275367768896579206139968903661601483466260025592621275096067743886116625*q^(1669)+104375200824654138355127998219469582249341750014431929073366269361326240748757991625276955856896*q^(1672)-111521798937505358529112059922892603788800448214463015346665753839783433553649012948920765513728*q^(1673)+136017812985113505684447009295094735783520640828616733381716335086422129025199815926833951296000*q^(1676)-145319552440879038454877176077500737100271751282546197668290824432237759799110271141114078692102*q^(1677)+177197553385716603524127761020119977086557180918562346822881273687268230191887362202401996800000*q^(1680)-189300573095820221353793959627562808852423002504620435893273886623393517587642058148713267200248*q^(1681)+230772263968718407235005748430463733167006941488272976053812665588385610350901986805911723264000*q^(1684)-246515302185964610599623712091080153870058999230123907730212779075495008228431181600715883222025*q^(1685)+300451197357541239999118145959276115435724659808594514298862952845336791891643620227824633183744*q^(1688)-320922669512979182783318364244130691183350663588771007511630835792705510408047699896564846592000*q^(1689)+391047205381144593281222929994622571749800898976036409560018519813790458193359459817414951522304*q^(1692)-417659099716862839355942572264870265342137406178191608920000768318890697864805262195296934060064*q^(1693)+508803195633440133356387237175906566586807393540207009761589659911192816998681627668824843776000*q^(1696)-543386713427399732733211316377071892457990161567209866809615513191620176536603245301027934666752*q^(1697)+661814601798141360308275650231522652109694867710667235221208682634248062527928069665615707750400*q^(1700)-706743904001040620986562089232751446794917365888941654224719012818104329703922167822544989807750*q^(1701)+860575944094583527866605438710796758668448804852014367402052051027329620576080773234704326400000*q^(1704)-918928216805664007773703596682543268697592135213165130054175156372877644307157768406112636108800*q^(1705)+1118687719244375014222113949636565633604106048492152699866733640200275287959618775717465350718464*q^(1708)-1194450156307636899956297106719374990549447494555148991068728662226662754606200486463431885162625*q^(1709)+1453770382190281488168306854479598087674262222526049947444740796290442571897257025897273715822592*q^(1712)-1552107758219445545307324467397899538107059667075609059952357480850944131071115742041142394912768*q^(1713)+1888645742695752795057913843736304858439161008241094372677239760642025296566123575269740515328000*q^(1716)-2016246211973022872169603494016289593939619462144603950983188954881094806202686530622725442067176*q^(1717)+2452863571042718771466865607315412829882358424192443213914181620424748599957335247942454733900800*q^(1720)-2618385431446739955373000685869929516690661845536041767390608631049061645608642468679951831040000*q^(1721)+3184673709387965092052835074662780686451385332019783934995077759290053332471526458347597433344000*q^(1724)-3399322442831228943340991353540152660518967916144501779142818689393657501942044136971837676479150*q^(1725)+4133572959581416928855547943442114802514134173537328990530294086382947200532915306566640666804224*q^(1728)-4411846321577505291249072838138457041549162713247220092923038426761117458554349177460953735168000*q^(1729)+5363593315214744313701258657696362326669081722331318723244479192709166813271095408054720928399360*q^(1732)-5724243135898845119376253186884940484288308814974392360637322145875502741318666871998655562870808*q^(1733)+6957546102474819087571984539359001608719990775890535109373646308551038511248487711340759166208000*q^(1736)-7424819472780046788545705152176069516545136526270434762106468909802498537749635845600336612327424*q^(1737)+9022498343251324905834771955906904183711487216126218135780474126884122142885239179547653838489600*q^(1740)-9627738882808920720265878764129786900529864441612623809717073073553558776687053974098583479374625*q^(1741)+11696837072878377433620536802391363691885245185882200490958398709470144040065357541051466360832000*q^(1744)-12480550152575052112576762008187043727120275864639988242146605977118478002154102473755888856268800*q^(1745)+15159379461810454468366760264225614033414683414177274354433259046757390702423016152985721344675840*q^(1748)-16173895049097442804733957637073125030481874063447726413555443930785682117840202105503042851298375*q^(1749)+19641117855997573208017933314324700168398231829762975077542767752670311950397506920357522021607424*q^(1752)-20954022944584240049911276638407664617612572760384211588985529125812627051247171090082747403239424*q^(1753)+25440357538166970625768067086908617077637439436759240190722522770250695692764880337933718387968000*q^(1756)-27138919325985549429149481326651555107516309266737470436801779945643166518893898696717283410799924*q^(1757)+32942221730192865921673608788015315643532872961317008534185971517789374287801383057301319024844800*q^(1760)-35139085910621791545631773671179947581396414854199562083585012126775473174000485920899686240256000*q^(1761)+42643776704296399178757184246303436539540010845777664974719397258905072154746212807247479724058752*q^(1764)-45484306396152706517143127397700962151826780686858617611875784206405823816135503908345896307063075*q^(1765)+55186387275808816682789452512304900508666275083553526550783566753196411271992415853478160943351808*q^(1768)-58858112312403374814052041616159842990591557275790430437038811174616355794567196063439050260480000*q^(1769)+71397371741252361410904391476789046844239051684471283059732404859197307166963181248729517330860544*q^(1772)-76142151768681768671179200687162015667125626128339195479408710135767608405282515040511257151137363*q^(1773)+92343614102316297917952190535225326932514183357755365593243479574702792830938331540327313864704000*q^(1776)-98473290527439552593123514790679567269484294047393368308547538518407655341700437061138408156364800*q^(1777)+119400546801368049373313781023982301975586759775857436574542356085465886558719906937600170826752000*q^(1780)-127317078739527590792431285665317615495772432838118850460763123820458332133274635515358150699651625*q^(1781)+154340886070502435061207432581848393924603526183526693015970561699724794655315067749323237416960000*q^(1784)-164562247715088189597109852356638757152977210241291690064148255553812641957045645657753356225740800*q^(1785)+199448744366255471709320389934815145341297853329447822387076261131617887978026574677390926872619008*q^(1788)-212642223094737610952868513933802796719119738746918088613400463479665323249454378341506750126083875*q^(1789)+257666336998712781342508105041685751450254944472303631588352408910765861051433558806599439431499776*q^(1792)-274691335376666598737307699006433809107343656476742823862288588656813981796114751827874253288800256*q^(1793)+332782541170999433188188875989875359395119948235271434462776250748852517966383987654967646414848000*q^(1796)-354745580380835980412681071780068772937370933608643966981796348334831387259368134254693899930207609*q^(1797)+429675180808254396534667772884022629260954233647827969746703218563018253287591507936112913861331200*q^(1800)-458000564435075291346571263114398195825557409845253982544300695083152839159589413721762094936064000*q^(1801)+554622260332527207905329575174072859581046059395287051828912464157010391114846987820074328056192000*q^(1804)-591142832571311254759506164889732331367372876406850247026855882218002550029933493280332313289226195*q^(1805)+715701660148722549092306418645598675711144574966770408594771243427181252457377924058879843583655936*q^(1808)-762775341016488306383079386255080702153375484381979104998467344321060392017576921732902081150976000*q^(1809)+923304298275904755074750678624378542366032835393401168597609290208434959877789300770372904376053760*q^(1812)-983963676543876203632083737650822832318133606335110610950301453795819677837015591910036465037942339*q^(1813)+1190792791280622669446690560806380675490353452343132893164803464708605722218735066550115905905728000*q^(1816)-1268937100944510538127626296549190016341706034254781213558062287506300870925895610949437017203998720*q^(1817)+1535346641280105802893385390083337752012931509793066735262354032755021427301994630090446576649830400*q^(1820)-1635988063784866952965735081792935823453578101419780175701213137167509575837763888437516833984382000*q^(1821)+1979046480552061500119381620502453097932545250801951385064420030500554167708683732360742321668096000*q^(1824)-2108626061394702220659687886237520499660878255517627732659204801361405155746864621825354722933964800*q^(1825)+2550264618521258119445596332333498606645108915122693377821064219153223441710557709043366178525511680*q^(1828)-2717057365836460841976744552712226783196920813584171742883798898260162051263016276131898269218936875*q^(1829)+3285447947467995698166968446428384711415664470039041006937020373947396890063534959376164229373163008*q^(1832)-3500082150222358200118706133847352131676885214141321746124721536790106405507055295612483181923467264*q^(1833)+4231403308556706714844932712586090763079780695232124815563639127023827828756083112289337110928896000*q^(1836)-4507526102747043875468629043539201117790924782128854139855196466815170413180615138693226989527212207*q^(1837)+5448226146847915423587930207510277951295498831598260571830979902547990084715881291625371630863769600*q^(1840)-5803356290099506823545140173866807073327162706442164299323133096922481794026193994578056020697088000*q^(1841)+7013052539472959897132965143076636827018243916758754592820316175708080759677069293223398305567488000*q^(1844)-7469672763775167715237029429714237945793706127160664436286230583092771295482924561009986311615306875*q^(1845)+9024864819329313183672290317317944679143035254641383172040682197544616296804218284088925872937740288*q^(1848)-9611820701690761950342814934641149156860883069642893389427072857196461986305903656191853722218496248*q^(1849)+11610645038031588646269509643431675263550047152394353120617812361642012605261808975838696465555738624*q^(1852)-12364935930424436169704494259164975972555620111238677445946435910048164760528157843597854720911871078*q^(1853)+14933252239770163322594021698291254172693390169293559654705584620435677231287510876980647931789312000*q^(1856)-15902323542333895774483534014242151344520354058958920619086356226830539342247689159055034470592315392*q^(1857)+19201503822735763796095783498811516635143140135666076962561330917738235560143803692002083844998758400*q^(1860)-20446180180964724835863683428528110057974018785245394172234157937968236744611755989114521577223750750*q^(1861)+24683074349899538515502550039615028496666504140070419777913212096984786053885707029266154158623232000*q^(1864)-26281312006918555493631499782036655983011794332506155682297035580167690600504593857908095236820172800*q^(1865)+31720994934284152537910261297011741283102578645111329015655807731601669311563659112814519652109231616*q^(1868)-33772680764178842136899711960299400436202973336059376453596571455483860903281498217227756547085358375*q^(1869)+40754752819259516526495499815166857510609796405286258339090298961578549141093865062423869287349403648*q^(1872)-43387840422467484788006021416103646255026443152484776854970874796833624470926535198918366360548376576*q^(1873)+52347266796658302596265031880769812617615643631278145723629798256727907069930070862651167938273280000*q^(1876)-55725620163688228824046643288853011637948632708799933690201667196274101764289915723530576737862094616*q^(1877)+67219365933661829308520112167267495459698921621785853116732406582243873473292481920790638954350873600*q^(1880)-71552783298527693681111134767471344874175188258563125619468306484305688342731908994875546957737984000*q^(1881)+86293847420405662366613629834139655994414872809186219354288659301200267026670513876913500973925120000*q^(1884)-91850868032634693312244416342857664255730552851739118547137763562389924171751443148465206495843764775*q^(1885)+110751760536893116722637982030016348082921321710952494842162614866437963248833305541570571070974488576*q^(1888)-117876022812955444941316860390430713819001665754472308974325819479561139403266348150759825023148032000*q^(1889)+142104291249005119267036971314762575167491866635725156187741269542945569639883261646813908769795063808*q^(1892)-151235421822447176389748604690314607883119825302967524674862867504127347936238714161620031066254908654*q^(1893)+182284548333105121890030094672773866234043399970990522278716082269455242350697430761532617193714048000*q^(1896)-193984830237523489117593242707153287487962273216142435015546817203824912389218767033444856458571284480*q^(1897)+233764731272705851132491499888573707668771081112113796177440857587307475426129507686607594368959244800*q^(1900)-248753141529075152011532483377648294436762550057744599457013026801426781809839564799820494981817647750*q^(1901)+299705661169374553574706650527132338019438340753837914705481893123720390720727463700917861692362752000*q^(1904)-318901303309204253909990502669043909124824405491108147338765602771492165809865903089147224190954700800*q^(1905)+384147565822854836386868707282008442369693314214042916997147299647861150962509523808273694681660442624*q^(1908)-408725076633394661941747606793363080666741373141661563954998945907792737755192932259705784184584825125*q^(1909)+492253439767283548119970184863691686683571295172321084613272871222100077510892903120999904054211258368*q^(1912)-523713653881374633810214185354085501773370668302409336241079731268214360901208828766885643055393046528*q^(1913)+630619390071663102116211734258647087025296857597258583397196912708938449271749704890288704551874560000*q^(1916)-670879441672133451051467165958651164126734370863399953647265358895109412021131012790222815864953630199*q^(1917)+807670307665749099596473532709029792096111550275957226894176933650644437643356357714560322435909222400*q^(1920)-859178487219642283341223526870953575804995663418522500268717852992361700004303800811017004523036672000*q^(1921)+1034164198393591488767396678645949694351672589493954704075920892726342367237484322771115935081791488000*q^(1924)-1100046329552511327519051843541839915247559044657399369645413495718895740927796851540986032362866380325*q^(1925)+1323834855340061238370389689770988582362997142834930130538153392018903295914266069476651104062687820800*q^(1928)-1408080796120466395842433092531475832230771732418963712674438229152989801274350771127035989942693888000*q^(1929)+1694210618753268494210050271541919824074432399452592974866833644411276025363429087625559634628619331584*q^(1932)-1801911827329452889929504293480776908875933698606783620920758285893340636103047730217320214056918978409*q^(1933)+2167657214331678177592899797524603903604302547712780472311025199049461117934438151200192368782020938752*q^(1936)-2305309286971908600817864657527174128747388394036617588627696977506784234078221565483425748719778660352*q^(1937)+2772705670741560666349767860045215054163897538144939123999204061752681467699546521111431867733076889600*q^(1940)-2948593527111729343162953339369661117698194578912927634929422880761263123581953396165915194108717470625*q^(1941)+3545742835664574959531192873641188556952275638298340138096810032462229181631871956541478367587185856000*q^(1944)-3770431009732887977986677736409096492142162418836410984249624345619905903052214142220406578485605171200*q^(1945)+4533162977521873106513774459960725899004344778375568674144006670908984067093012965839841095328220866560*q^(1948)-4820119542786156443047185761674302570930308288445978929359713966376065531160506965023508434834155480000*q^(1949)+5794105569459162386473004286401014762025720326340486004095681212456461983835443271939863130647110176768*q^(1952)-6160495929920632075684597420276086647083092900748029404552054383382001213968358588628773103268184784896*q^(1953)+7403938113138534739735169313029021634485587425390886890078108793186670126492336153239857634199365632000*q^(1956)-7871634662918706297877426196908690173401677804960351819508607934804361450710648136482026831609315509565*q^(1957)+9458685684298562287275264085927562718172178381583012114261845082796169622810132078052106120116494758400*q^(1960)-10055551731745193227851423525551123881464247327556466348107075961782812723208034374849022875477164032000*q^(1961)+12080663190309807662657525907991616200885700083418618737491232380298390598918215406593895024648165184000*q^(1964)-12842185256459243262327661920285169416861074129943274100574604157623341728516698899820472596833499438650*q^(1965)+15425635185443070855472834973261762482200893677109077921544544631495699484826421253487937746848205135872*q^(1968)-16396997707119937927563003049898065815673941267825143591221502715458125872888290079632748319611359232000*q^(1969)+19691915368549794857329179724541160432381764271145034458718514076041873489672088142670626251777425666048*q^(1972)-20930637083281451670053130203744919033493004310273814782055689347684757244074080918909719393784841678873*q^(1973)+25131928494069292395359241794960148329260535960714955965337798962364268435643579693546040465122593152000*q^(1976)-26711211774165504493528198584971805106887903697094232512746353734977778427899028200949850090749256171520*q^(1977)+32066897562869740379637634176912756133062017160526993842543361305355218095976076107030384015696523008000*q^(1980)-34079882491148649225487550019904388876593069175723683112466226396208420854904755390094926251965894229000*q^(1981)+40905496666942273286668139660843652675051478421615577757408193080622421460192662183917620966715719680000*q^(1984)-43470662971919460503989422969438038519327274123672482602455846968414783369220777803100560125033871769600*q^(1985)+52167534655951079896039071818921636977128322314787720101760334490573673368704832011784740272239742648320*q^(1988)-55435559613182888613144735964934739739391200750665976749638634240861113012428148016281766204059923479750*q^(1989)+66514019405236547239631650721647264533938921067714963585486081986788688911417770746533959871085357076480*q^(1992)-70676482082431337803285461010814230510307485635884618736304589658213379912597950305161454252816468606976*q^(1993)+84785312728768780256502069081849725413327833036069447022213229509668301693601554427011539686173944000000*q^(1996)-90085739077072720637256103447902141332032328589457464651099828258855904657158497614875108339445251353244*q^(1997)+108049541901398838513652810574395940556222527513783066788496230416692801656136485592540870160978608947200*q^(2000)-114797416948913907080069325683795750999931246499001130257746719610569995523830757016045145684114718720000*q^(2001)+137664010599581906515043131256121112781896960327747596227402547450312366715519107224070610784434380800000*q^(2004)-146252550678833899715122688576265802828869404203699825549891971928671163289178911852470456912580229765000*q^(2005)+175353081745110884989960633311322454795641302038470781942629315621978797536982584472833542295929837183488*q^(2008)-186281770492208580211932707719486239818976548598133193521509803471967669319618899458784445445445230592000*q^(2009)+223306927524078810438318715533674063124215453526956366324233577229967192271926678876123507300621673342976*q^(2012)-237210085947590416986232808314304788204736768569991957782189233143761225732566656598852633415087918270561*q^(2013)+284306708597360340439256633300248536203600970718749625947049168731748310667434669076040244695828300800000*q^(2016)-301989706499302031940159125849180870909341608005042269438571899881134824561847983002179553001056136298496*q^(2017)+361883219381005922517718440136003430193736126556680844846364940983317299475711215953418123811531521228800*q^(2020)-384368361330576576650696492943972316837335770661227935886636190819870764871202343723673626947831285209000*q^(2021)+460517900204581154406586533573937761625661640997534972585102972576430171255633446662231900165642423936000*q^(2024)-489102557467114582502907559713628280954534305108827316125059060839298209292386236747831708925854894948600*q^(2025)+585897472259972955543593008128824493118627669934302466620403850671785494442868130848265056196198031977984*q^(2028)-622227712017724974516986797096264806673061393580195009160064336445177976083526061668982894820856241289375*q^(2029)+745236426299269504875003311519484426153116220037000249054444658132405766083759517367067254058443369611264*q^(2032)-791400248299693598761932306927577310051986646955472556908181959539043772481182714333276107952344349245440*q^(2033)+947685353379039259211789877126502106436725804830499089246866650882371047030349746291023037816646152960000*q^(2036)-1006330728621208754979462862963910236111561112500892451642630882050750154533554414040714702911762246507128*q^(2037)+1204847850229411271849009483377820355687604909051358497646113381900760656331889151041480244623908791398400*q^(2040)-1279332125449544197670196477832813113483324529456758361139158202980373376799413903036454680305305337856000*q^(2041)+1531434720962237376062686119070296284763966971055401971422324264616980828708638504524653368483097053184000*q^(2044)-1626013680849683166542213512537171915415069597217580511936979465460160470418893646172800869327995130326450*q^(2045)+1946091755789895070954022806532821679533671796417592927118601292606982318996583299164903052471216091693056*q^(2048)-2066158815716653024017818518169505774958429982214883352642419420417310052974728205524014350489080680448000*q^(2049)+2472446905569984966991408507696366128693557092353141774400325037516245387606235689443874423332807284031488*q^(2052)-2624835659120646498093936477759453336253044150497357352464199228439641707632499750293324485340974874764927*q^(2053)+3140434703892394362472583850243480829527985634700770452621345195593332097844643814586109717869647512064000*q^(2056)-3333801520195096658148846761629820630059785306652635546766504119892680652207603921058995676011676346974208*q^(2057)+3987970965274990737497893836491753862573885811409338668653939690639612668949569050429241574673344903961600*q^(2060)-4233278708092342966394637250967805836849554825071696367496103239201471580617926763317330801555794638705625*q^(2061)+5063069926097496033663274048239548586894159085083748862069326943013609788655822400415906729281593753600000*q^(2064)-5374199385266372678097022579983102972680343223781241595375652116879166737356033005449868061697848100454400*q^(2065)+6426520122811411353839203611546996959666335250259283562046103315672758948244872886941060789551840487370752*q^(2068)-6821042705198001797067272369738796889474119703870756522171789018432037310246849717352481986566446012393250*q^(2069)+8155265714102957472465278487452141712339786692172673245453337646761361473453368581325416839801638825480192*q^(2072)-8655419708537102570022256866698337054966170642893654162509434806467371534213074909762595668070647013081088*q^(2073)+10346678278507189133417316482037565308976266260008822356226992829050886722197071722212855959741149808384000*q^(2076)-10980602056097858986311985854724634137586351226740696065157099644878709412556291108735198930031730917166361*q^(2077)+13123952404773360106299528224139027696469903182201544125879696143552421516613218102116775449051191537459200*q^(2080)-13927241832325971286939447131932748955270347660438509094660679461760938693281247895367294147872771239936000*q^(2081)+16642919214907709575118469560076380849413915970276388917812148882181283721648867269458148054684580634624000*q^(2084)-17660594086398529891355696083247524288808094575379752677153711081702512655307225939490978684227486693223650*q^(2085)+21100648557842507927048005273621842553243786542611157239753104873275470860525850164076799832388872138102272*q^(2088)-22389634919257261953699027689986112170785797553977412980385317407861365576078105540813362345843749171200000*q^(2089)+26746307056051337896887658505080838666870169771204144085595305889407499366312258545398708671157389179255296*q^(2092)-28378570084010798548913655331770354360511570624257650484154803262221519044831758649303556225647838434149452*q^(2093)+33894860594341826380087895608530570529946676588090713202237633557699213947995838810095654999080370138624000*q^(2096)-35961357661101938512313742335859158378179645898111991050653674985221955621747236899894212528358385204363264*q^(2097)+42944362637959759984546339446564882013442373085445766607539069295845240960092440742896014470985692210073600*q^(2100)-45560030204266096763112304211037695024734141068116991811911348410093231491151113987162250191064578731193875*q^(2101)+54397762031634712785183337417492194973777792239742360924256935324848038018024431447627260087115748731776000*q^(2104)-57707805377853954476315502082096362477241304907924942410067102362322264067028744924055294288765010418073600*q^(2105)+68890405804966135984231621530382478219188098810988826751715445788042836401806921114886428776987897727033344*q^(2108)-73078230257555448160847611878410310719259851830105506018457414757551033161969341329415002784911439963331750*q^(2109)+87224716728792856811972251919171952226422353264678374571827711870282622161837663202119664669314778833879040*q^(2112)-92521926626736871318624024633219102632619032501918423860405063856525097958564262234728008989449765936037888*q^(2113)+110413907921484866662324376691499230378446925214379629464613978174943654724277576708875959960959906639898752*q^(2116)-117112909694233533839048732610742558999565828802608021225859830470873727958023990472230021138726801607158814*q^(2117)+139737077763286925791855390281577680207847505464040103794384785426898349014666070552420594165629612089420800*q^(2120)-148206961929078946723657242986705175429612513064995341269064283728174678940826086293991388949729412849664000*q^(2121)+176808632927045666981088094872293668844008683020007652958852807211706106727901300964883910535642143840320000*q^(2124)-187515183809699776853139055716788360713237925276748429284628232751782409690043647898329723492448244152454125*q^(2125)+223665747075000967852643542836774862075620552282082461551167438861861927693926838951389303456293944091049984*q^(2128)-237196647662694021925410940058783841089654436820074936747597379168415384811040022167374607330255664701440000*q^(2129)+282878517343249200364314249690672501502803834954911587528226481508551688343865395450445296457174331547283456*q^(2132)-299975091368582408809494507043117176032488168387485699241552326615420075144004931003285814529789462007142303*q^(2133)+357688679851778637935363360331197990423473719831950878572184963717706162923902971478849521485466995074432000*q^(2136)-379285858146703827627152094878700183409686498229032201089482463140426046447752331511988347340708824895193088*q^(2137)+452184251474434575735771192739437792837314950827369065149893664838504126617527326059098871121526630880512000*q^(2140)-479460882859961231252513858931980378933399426249969389282618161511206670848156158708166179208904962861342000*q^(2141)+571519356126318453097801821475287544762717667834472854763799961244131003899383145438207477390354077894144000*q^(2144)-605961526989731889115441916153254471511020269480702761325738843492555452877507500397548644992029691563212800*q^(2145)+722190867823498980138643667698660095648914939948839834592045339688966641869843911003716927394548278234693632*q^(2148)-765671577255566991475659798998668099418602731161720838613464749432984231795511335155868086383604424585671125*q^(2149)+912386482482420432782805522108158513999535022217676537268253733591672761966757289858031978308597052606602752*q^(2152)-967265876653066068802128554803902669662924782914805244511012020665474113635185960788709539246947721961144320*q^(2153)+1152422569633136800165079770067282520518856194434585412208555581123331073722168272641481098252194745862976000*q^(2156)-1221674014146435802358703417418268525667698433389506031502533202323632127207826355481615290764155610275752965*q^(2157)+1455294846548742142592790507710611747871249662011557725393071858263777537618328013398276496593011859401932800*q^(2160)-1542663464158625824745847408441854629526160763200341394077807388435443887807924256056314663690588070318080000*q^(2161)+1837370801983956537227123006273532703550637958285825346176489860328049000520488676175464734563213640499456000*q^(2164)-1947572794545603081411996392193649290148732316509732960207684870941665177991686784782892223545356843478251625*q^(2165)+2319260176831290877083363187399352301898783438829581507069204020193215927591776087603140852966188208437123072*q^(2168)-2458233371439871497040786716514229072191415681855561401350067898291278666954694624427218108871786131435520000*q^(2169)+2926909062686493389422109692112728732399934308368820805114819484202288262372199916753187357122490773212555264*q^(2172)-3102127781176205683746274323799481741331822941575541773666626199181803089488607584657888623588583459465850444*q^(2173)+3692974779857373809737151804587511397254974890086583323118381900193324907545990495923171004725134119821312000*q^(2176)-3913845464060867282936044774339638381526283531007777088313207663073257850839290243191041781741424047267053568*q^(2177)+4658553236014674861297083250217010421624508032173477850978406446636440696146051135029557987330691447398400000*q^(2180)-4936911438408489325183690107224316865556048862393170321181413732496837986768341617066645222613036401469830000*q^(2181)+5875348686464303797724217309482282538903659724141461149492172189129790554791164145105418826296390166814976000*q^(2184)-6226083269705650362898028953005036467444625349030531189010731898229835176651010694844622563313242756892262400*q^(2185)+7408398643807970718227162449509407841410464263421801629651725711190287515529033028104286458327610609275162112*q^(2188)-7850235589176148380534087574618566961719289560906521867872475083783519254454793734138855375541997312919830000*q^(2189)+9339495277750519525563333794377959019614851450197486191593475591543666456301179523130314285936146402596093952*q^(2192)-9895981714237448077507477263808304294637249070105153421981983434191622846487867120090271061057807249298620416*q^(2193)+11771480454445896416287811253798832897303017271545637781516788661802457640190330543703055028343185026184960000*q^(2196)-12472219803015967871675420296782267943509022673229668201983123678974170304727565072434513838011706070637870695*q^(2197)+14833636401047169451664117819648199240408852561034151319470347879125525176684831764050759988493985467787532800*q^(2200)-15715838402178666197213072798036021172974889661353384863161193653110144745813275008689470185514323730038784000*q^(2201)+18688450109841126708465306757181294414970132437727197731804881429008353129505428065180392123401722503303424000*q^(2204)-19798875616451547271259307725412151189943842612829465455837750890491304228254727328465124282247540695763196095*q^(2205)+23540099847710857370546809755490720344754929369439968538034308409035174035681259935973285730314676401457774592*q^(2208)-24937500431609332448192670295322779411566321592933018845802397693237101956957805670737445190433376300679168248*q^(2209)+29645100046754516010894212281160145330357870597085772462114671460090196370942582878466789738206718876069036032*q^(2212)-31403277698819440931712452410011536189051982393306377828858309031291124391388619684757064395483529641600481681*q^(2213)+37325650837826690213970182491331958353089657573341768788681716874198582330933701483673268790222095065209920000*q^(2216)-39537294606631667584231595669222737035195036205975929106009486125465280069243612363598657105678922115929440256*q^(2217)+46986376067207287871946708108004525676811100888030550363785273550556931362977965056629266931452937089877657600*q^(2220)-49767871959330679444996139841885807211176859092288300661887698106682059633817705250973426060067055370291495000*q^(2221)+59135305696065220610666150021796240632605650561760678189124809255326073507851038483837644607092083477686784000*q^(2224)-62632765528394771165212375960008448335882611442232806931167620870727212107358648842366256960983975953130291200*q^(2225)+74410173622771338602912977726418445787426624413031153595839933429079865310198700139705352345446294760749877248*q^(2228)-78806990237605870974026460437843087167079116937472261798369612423273239351877092189859087123553876228648800625*q^(2229)+93611370923815411209548898871712206537662018284673602824196298771503366132660809804060714012064273401146587136*q^(2232)-99137684327735962949987113903216331451176142232730357778818396871486809049026720930316905947124861236769587200*q^(2233)+117743230676181522998507153884575649057834357591400001639241221772022619749406568533233506845291380468033280000*q^(2236)-124687786082124197923377837322068668528690633455427096091933761856220616294368440170541306640950248435654048091*q^(2237)+148065740617118121583625382630118412577412810549654726408111473582335294373590596324193822713621177294017331200*q^(2240)-156790739844790535508455847841505494744860200931334803215303204358848334458323389829894343046862796261965824000*q^(2241)+186159304767470515920174996424082317553681745406449065662758112749726654416238897918136930098795118913839104000*q^(2244)-197119002963671295029801091363048745900463385518034082012189443487230251148462339730853526976961073562133332275*q^(2245)+234005830798668007578264425665758658604162234380916706139496074950026009100363777778661307786335716276711464960*q^(2248)-247769818425709346215886197075298301440662026069790612475657370463671307773218250064222290796700573707788288000*q^(2249)+294090238791491280666528521689227310732982932021553677266760774986095132850500859587865810822900722474515806720*q^(2252)-311372583587338317630395757305856994666780716619290541297280784333411641824412741711196391010851646405889616872*q^(2253)+369527509550289224465409511360028795651034654171204995621198964499958082837471988364932274523044880134365184000*q^(2256)-391223226267611570233582640297299012820132928314495946479061498722535586237337017725902930133635699816009367552*q^(2257)+464221667201173500383257333663010279861392743102188259975411052379277904919951434350432449068094597953436774400*q^(2260)-491452348816767166625281682767006086423386410602300059919264659810697601649558329168941782470043247449951312250*q^(2261)+583064684232882198687733438960694693124272780673384447542347238582692976560627707060181762378012993080543552000*q^(2264)-617235584969115400725781626917923396789960420101664844661948154662672731882155352169674960904836902951518208000*q^(2265)+732185285707617792484977907183514797378990649353197241102535529036534857761056515343721804310460080616340039680*q^(2268)-775056716032019929860745547377379224421403813538020452137026666512355312583792931323391869799694335409424615125*q^(2269)+919260110591829443126597677161173766108866584837506688547704713217714735670158334636934634619239596044728688640*q^(2272)-973036715273650820861511984344948520950914334529321846447872811760591117118140860274013964979487131674155286528*q^(2273)+1153902783499509966520382414748376384697022541986998965742954937723944790046992579200821388366560151111589888000*q^(2276)-1221345160568865129554394929288625119735855857508254087391436620204178275808548734747407727423721171737613587161*q^(2277)+1448150310873410657544106481943175024921385547437207606801625858267126846432911681375487996075948080708023296000*q^(2280)-1532714535241010571787947124187095087330451975380727499932371137835614247457788696056238016577636649244282880000*q^(2281)+1817071030105553721172422168928513065327581910585693909089689423246158493051389532972997657352635843831424576000*q^(2284)-1923083024557033622305885106890810512988627331866903087725286210721138223422125203291239966128227954541250696625*q^(2285)+2279524342800105819923301733711165283070377377215724426562341971486080535752645018838200676626883424261296734208*q^(2288)-2412397758169226513438548649014445620300647624341669333502315688716274726809790590933907518641612233519202304000*q^(2289)+2859109946164994031337741183088072233263084717689554369572958689566085142349630999532145611942814725880351965184*q^(2292)-3025618355211623538259098858122688096634761409245891654196290456724858808587031738529313708215631300047848416227*q^(2293)+3585353602584093413054892211491950167400847855453221089964669880031060494999967582818863475194550077093829120000*q^(2296)-3793970482352305731935968330895783694059918071232269708624484757088584426137740968689266013023727687211394990080*q^(2297)+4495188108671645895031740269908842010938266192474101210620746396694893987194320667263049687828776412737777408000*q^(2300)-4756511413136382219421772632259054820231397898654045051590642181206790600419673145195512815868596334401464147250*q^(2301)+5634802603708665899810886804106658371962181571126011119057118392213707885526036413278427798468897170144133578752*q^(2304)-5962084873111890911942643537066624726720925576463460729855406814866489319818791873698506146901479689113234636800*q^(2305)+7061951392508282973925144122522594444718188501163435441622076787599235978534440682040663111995726323740387082240*q^(2308)-7471761507882735922877610910707921821369667925562037320786557388223070867565053685314715678512196357070704077125*q^(2309)+8848835918937479308646113024351234236459337131678621253540513158563396446327543797745401971047683860623184497920*q^(2312)-9361885038530421712607134493814666078668754097284367322475947323191872757257198039532882183894016748445951983616*q^(2313)+11085701494578163816458462981944350981167904809965499805388823962845832388356127588185586848792539927700391936000*q^(2316)-11727873712288107901741894217609507789331768848560108954434647279617842994627752132316413395364383909209243286787*q^(2317)+13885325206170978585186111406013502997654702557020003223737246605352578907694578407657121294747870714043727872000*q^(2320)-14688963434855088442417430004135066288778042580720213686057908653861448550156314590170166494914016633605894144000*q^(2321)+17388614765747259086985850286451793288333722958281023967957480218052465316690121307276427585063545101614794240000*q^(2324)-18394124747749066673939404499424994454824418013817075324798701655962723790325520719669142451667937113210096673450*q^(2325)+21771592004168889435641379180860934059936886271159486236698282987083315367504119564973188095684607621891095977984*q^(2328)-23029442780829666869031590795169236614708806159267605990641640221606003966391624152165351492606149206007644160000*q^(2329)+27254101820732974060302545383380808458405208588154777666011762046899646943442729965144794774705347720805168646144*q^(2332)-28827320188873728525524100472184400616598335508420437441356143084882133442384349937701200850845781554764057511539*q^(2333)+34110670891636739746522267496074521771694287797476640761237181809573817295235157199187181939865071278296225792000*q^(2336)-36077951253287753994587992932964470552260018961668360243683409052810512992903431613276891612626397456154880114688*q^(2337)+42684044286561624793714013834125191862575520783770989010449018189378200387007456683965234407505223062794283417600*q^(2340)-45143624995169062567859065019076787653082359876829484208302645922146642912018402573778938845288764467269283501250*q^(2341)+53402057285246687735913065411954708079225060624635211109803711586127534377136697637723899872869151788574295744000*q^(2344)-56476551518412737697123599129389705865303676481715072701356041033931450012990229597786590021090546199485053337600*q^(2345)+66798660257595500646921780428878821379871027646396785418021838600397483178058437645419965301546628429936165453312*q^(2348)-70641075354975386405163812131396005885904512316568446430511257967318751031781318612568054363814204323713912653250*q^(2349)+83540114084413209532375065643303063517474004674262128542631969684178578771210215557030533525605895408503400706048*q^(2352)-88341350354063019280885652244320360877299508807372383745863646031844307005882460022945119537713680238009997066240*q^(2353)+104457621699447442935923194340520253212537005818713714171888325697061734280546114369717445660776208617217529856000*q^(2356)-110455812614969335698564850544875754563626114007334556509786080789054263917301806779171357284898895354683095032364*q^(2357)+130587969650878507446589911190492490358065499656396625516928882748833659459131139357071563729199248190609507251200*q^(2360)-138080113482982693924621819186653965935876719680664300005073782831972561078901661034454504043153129260443209728000*q^(2361)+163224136656938423940822294690962418620222125708262965328917013295178759112291470850199761634424102192660238080000*q^(2364)-172580579059569888837208068839038000808223512362499250752054269763963902429948551232465506116843791889699147057250*q^(2365)+203978302008154338192731767474434568975395045116347328155313252885249904263678475262040845497156071959949963034624*q^(2368)-215660765062103381706317658659512978467440222210925707291442616417407986928698602186623493517019795004554190848000*q^(2369)+254860277723935301047453575867711312566191227147514512484218446585387153635632498019963573048399714399632879747072*q^(2372)-269444299817484225426238765295961758921624239761969596378020136762893877943297230651080833542596677347206243262296*q^(2373)+318375122350064741266705453376272943777528557397653441358575194986116095633794549625591472066464604999971047424000*q^(2376)-336577982966471630419080312995515809281346172019450454438238580188118008060712059147441918107038908351114108993536*q^(2377)+397644605585185718911542960419019031724673893364154234059809901700769181524793842391255490042850430170736654796800*q^(2380)-420360069388340533336129488714235918298316910660991681977086195295642744798346210805270432154013724837483789821250*q^(2381)+496558324188233385464063845990350332431450721907970102580712902166359642932424544648254827683655285830634383360000*q^(2384)-524899861918933120007070395998922617438648749409582332766382083859049060826673890986223097117681054341514747904000*q^(2385)+619961673690154191726715216336279498703213476089238530982462252015976071570750273894681334938896212695531222216704*q^(2388)-655316218385229603704244740500417487842906017933985893713595915311846321510734350465546591898743710646937028390250*q^(2389)+773889622794099635307875306713363394039348755307632684788839327560884020336313527886730634465938003557148090890240*q^(2392)-817984417402051276469134726624522823840404061060784776650251545997535838772785961431068714306750010686658110390272*q^(2393)+965857399125071840931389077622418830778510261409794087570727946299757955119738021886324021478249911060094249728000*q^(2396)-1020843108859086280188474866284297669624797720243625366857399014576378142496220514308163389567964546390520849585122*q^(2397)+1205221876674077757113600871320838159885016574876864264632957310821602344747341410429411811559206531320430518374400*q^(2400)-1273775905081941149098163767085377381458250856578205225185443702053154766715798332576520876456928020222500970496248*q^(2401)+1503630781330386087839407212827866491266392701390037018024151618112271037385217894698341356036032211912627464192000*q^(2404)-1589085678569189738105992863712743588199063215072718520905825235692690701505290736331727986796629985117453099577575*q^(2405)+1875580955420499474700805826906115742819951529013604428894058591089446983748127411773657595325041811085034557388800*q^(2408)-1982083984554159040001303998002687458545932401983558383053415859154404307941651571425877589840442120048599179264000*q^(2409)+2339112035974090480693733248034669302419329007668671005597390817866569419616137409775258597192506329211959845911040*q^(2412)-2471823422673207029165591455509566680564803807459775696371528757612006566351983662279275988599255003202683920572752*q^(2413)+2916668240697282374659625319530299413674342504873317387659040590968608455668445957372952482884768254360953513984000*q^(2416)-3082007440857706594874183378219877403704576181095434025962808846949252638426873850600859123384436204817111808114688*q^(2417)+3636168812660066736102481473086834987581705007114900965667355369001981573805578297391209007328841061358393478686720*q^(2420)-3842120374507513427385541044869987136154913281259465258017521032767427524986571921901342234477868886030888712881125*q^(2421)+4532337411207139497581755642296462654203066662635905319974973538645027950640107029527649071354925800401346541952000*q^(2424)-4788830786535468357345146189912891969832842293118187719213416935827278467307936001807701508323730255659075901030400*q^(2425)+5648352800093818558503555332166826654784954669143817856131768769684578878996398048520805395454524271520778825052160*q^(2428)-5967733900956874560555963399974915091212076318157251096923346481897014959971638916811487191425555140142413405554250*q^(2429)+7037898127909289102883973961806710552415285854488952911512385885334997311498556516045778875882558289479365156175872*q^(2432)-7435514688130405024582799386525446399279818188441916687106655056721581845159609280636746039398207233160195529932800*q^(2433)+8767704605143500092670099542958743750915445836579008467293747431252253092121494856137324186655957402397495025664000*q^(2436)-9262632685544990107444840546484432295089406232509805524664611789139132104049563921495937333904000340526820317054395*q^(2437)+10920708303432490701031464374132171528133036878282358019722002809431944901151963310410297976416929322746757424102400*q^(2440)-11536653816981208942251082276020681338553486212528547045996696311265380357848201952238699527909168410062539501568000*q^(2441)+13599967182364539775500533942637107515999945427636810009398395536619227377019357291151458540586150049424544405120000*q^(2444)-14366384408740007571990869807072250533194195487709659142227838158617500311894459888278789742979402239664035937054625*q^(2445)+16933520581756179474195578763892129996014976219088614648442158892845947106038634396035736208546363019645998391754752*q^(2448)-17886999658840536200137568731354095901348498041275346431160262637371852833565269007326775317568640178837916262400000*q^(2449)+21080416901868679989040792315690864234857037491588356898309590777677753519821429355226081696198109098456710110726144*q^(2452)-22266404679945717327383764114071358753689028846239926779629507313684783842878198568196653638649649139461665695153667*q^(2453)+26238189007056191004700051638842799489736363791139028685606531001353035200960511628852861527542860916840450378176000*q^(2456)-27713122993062301669324314384003284094690752075396635677060122926215654033336952517461546132045083075111528964030464*q^(2457)+32652123471800497761343963642078525703170901688970545092793149699548341740634055001366050706811112221703333328179200*q^(2460)-34486077571307407009101677332188002645634963057022662294920405330426762071486720275846942712467345199638444543984000*q^(2461)+40626752158703212143660301175302292847927305581464161932754516632316173441125289619100039115811597919345592915968000*q^(2464)-42906716401548325336998162631618810705579699044750982405991630711650616847905497929854423992656206654196714445209600*q^(2465)+50540096501852546512234377234516327680397856922381130743274904686629413069645009052299551711333796711454825783476224*q^(2468)-53374041974497008799541512705484222764452438467631777249347448772403492857811163723162009819763553531890673861870250*q^(2469)+62861320867551571265752882772483746728145644076840281872386614880278074536404042977781411069012651707001925990417408*q^(2472)-66383236981517482179743530885958659257908923597314540001416734575331633934543017667294280382916203211840614294913024*q^(2473)+78172607159330541952762957020792749584621321720210633402346068217878759222891694685607273149177369855005953839168000*q^(2476)-82548742778013865358413696503245991538046609732920857868478594501096564433593847527229756774585627889504086493565790*q^(2477)+97196255439658397379508514911816240754525476596330162220995376484911106292018199959029323606350053512027401561292800*q^(2480)-102632850262177250839673272647460765782248875249823704065733488810746035556097502572500798115646835555760125153280000*q^(2481)+120828253414666014609794076784932671520972543581324663314488023851177584796793779527423409197987437111334379032576000*q^(2484)-127581113839587040185350372660421558535239404268580567882760777117534983571180432644565444258871682197714458691730875*q^(2485)+150179851855414900524292667046193035274169738589632052820723183542994103579637297404587800491672552027093820902255616*q^(2488)-158566209360295370474720580542218879395481719358714323545057414515146881859633910679358261270192817567604614410240000*q^(2489)+186629046594224499041166130624898158206262888778186018688515984742502316075889329746971497024015164376081983383871488*q^(2492)-197042240221034997029440941425176217198546545298164098041887645144819279201636251951413421041947630698138842482625481*q^(2493)+231884316903318734246079391628057443462131264405563666228296606691486946451078685509683544595326793605108704559104000*q^(2496)-244811969363609043885898534718616835983273156853014805813170634043461205434275115104238853923657750302293871722987520*q^(2497)+288063524900139954960201295713159018907059123944274701293366597373889861223427029475699271044550141534855987478096000*q^(2500)-304110039816268405439485332383785969110655707382180792851222660075408023979185347579239049307862182308761272330204250*q^(2501)+357791565875295126618760746689101453075766410287480306615505641276483994894388703043332721956991707524555323958400000*q^(2504)-377705968795518595842106047591961815218802641903040264502315443204377696060527279828885513824861053781681729478656000*q^(2505)+444321205620461398768390097349547263056031855460237758047742674953340980358063719730004979795642829930890325483075584*q^(2508)-469031592366989554491160892295577246870764021970071562519967520580873833020584928531532481390258404410409534198174375*q^(2509)+551682585567775529559856568666633068075698268557308945925510614116057325966181968704195857903588443400751868575236096*q^(2512)-582338738899799491283490982067756405986049407365522349999163416834142025913015839917528699764105109825714630504742912*q^(2513)+684868166218382665181451968920670102570279748177600619573367834437417279703441602949537136266101347789528529512960000*q^(2516)-722894268907699832611141738567566716801438568723662132189860382120783374285908827009704584317069530901717414564080530*q^(2517)+850061471099676479791234227499346354458595349129442007277921792654241783847919117738891116835565396919485443322752000*q^(2520)-897221296581721905652863300533263403248563642167786444157999485784844461446401731510507173081673393579095286300672000*q^(2521)+1054919957793186363280463285386981227598934667491282094176067504787342368105913136229768444990054437457382787063040000*q^(2524)-1113397478602998662118588090470569342101411938958975205515850542505914983244550763798601477618888878775163382410774575*q^(2525)+1308924766215802706629053706376288401866805668326502241554762425699271021173149636794819717178270466113670151621033984*q^(2528)-1381423810126415774461073091426194606007285169997431992323457610472164972239336646348061324681665384913144606699520000*q^(2529)+1623813084245752701700852185822675683840438450413724535244573784385462464346542433068053347967736160054716958907711488*q^(2532)-1713680518796712322225373075107985605114966956275214084970787130547495307523142760802008145409084614783123825143011410*q^(2533)+2014112558671490232909940225966106363771582567307180321327159343035609539296247260417402096760642782464323213450304000*q^(2536)-2125490534050288368790086078267415741911454402805651762034757823190072123366893941633126022329857822217454589905829888*q^(2537)+2497801727513802251125732954759967993764407806133747973870258316447233117820258427266682794119286887508210820511872000*q^(2540)-2635815801640993214041777585765321116148346462644576514373710936611462873878101708862331482334292247650505143597376000*q^(2541)+3097126057763591732187247528407576484163094701791439732207621875898033986513832197223568240678052923476400607139840000*q^(2544)-3268117622702981595706489668843219005004940937464268072008608161002415464852410002519430275522367067788171277049856000*q^(2545)+3839606086395064111353523499022194527059374799592138633558522136313073729343946495616659891320715188898128588075661312*q^(2548)-4051419481749554838783421347469509378064999676148714391292213216149045409734336462515214403343862492807738323828633000*q^(2549)+4759282684856926836569174219895816268793284682654737583111576744477724386074054989075341620377335198246527961084666880*q^(2552)-5021619807637192406202908095035725796965666998088175818375317786306294248837584628677317491282463406208382686648532992*q^(2553)+5898254970667729470955796641853571917508739042541771246585440589862985467711541310001251839197254934705803702932224000*q^(2556)-6223113178094276424824370301605871280282674656029553677832992463645611648170670064630629107948832396935729427004295842*q^(2557)+7308579332703552284430775316928808787923080477900837212167401698573357867382528477968370303799027989252898013085696000*q^(2560)-7710792114778631506147399286562569756722146243921699238172934810693139344917323247608096531369064555106722849931264000*q^(2561)+9054613983346645413266852782160090318899230249950567268443920023643353628578888109395976074128378850142669751826432000*q^(2564)-9552518416060405817033148152776792089750799692431331305115541054831457518479076115478843707342053333035608403427485225*q^(2565)+11215913094789100739857569388772588735901046217741736190925114898940377172964302971489395772703595155386119732978595840*q^(2568)-11832173669623302235550664048644483433482277064398387155194703214390350707051125779715446554202666959575019320999936000*q^(2569)+13890798771986700171918061276662124103237862585803242850130189836216076408091486386655200527688478669270456508277911040*q^(2572)-14653424075382772086255154099969627070462999945968900365383994907931421115717776025026517962185266567549228064571353205*q^(2573)+17200768910714581536771888687823367271691586088762248082578457719559483595782484376918494636829388872861897807953920000*q^(2576)-18144366096499678877588701721983946620874623515398980556482558975294504108534005766868438340115837890836481474579824640*q^(2577)+21295935676594082709485973401076278874037139791665047236119308915294354099295049028574274702536496962599229619358924800*q^(2580)-22463258101546929418602696515710377897898117114763249684312002739948895304063826774493116644208377629419471918408720625*q^(2581)+26361734506668982889586329506518244899432090971411744516261347819708066249430649687873086591029950196048626272314368000*q^(2584)-27805590735046218946730693053842331136804468064679665824388038184374189542842441067233161734665869238165621676331827200*q^(2585)+32627199129701111454546241373495636996216561005403071932832063157550610788534425945881090597450265154137306007706859520*q^(2588)-34412807310464343019113923774423470604865049715012936869128740784181894060587015574893854943131082301441213070718536500*q^(2589)+40375166522201902406294988670300361508923978804429051580908547601609222107003995653938195046066572435563947468551763968*q^(2592)-42583057583505558313458574524629692557959432428535627323103073386294077975428257599497704541453444349693705986896756736*q^(2593)+49954859910351195357011429512707048800076358209741966439889877369108122265556984124543228534069873782551496306550784000*q^(2596)-52684456935879576780128113208961376576311289984846462856490457106218637466164622751341352106230942586947456047215243727*q^(2597)+61797401513082657113461187567106293238193335096786792285678822542862553682242324807987688783814935314253193399968064000*q^(2600)-65171432091512573313705741797467944963072358368437534490256350094124329015877746607635533693191648856029298577739776248*q^(2601)+76434934145481911256380232422472517995050832919691197353174579160547484065752969438579490374288451387862605874832896000*q^(2604)-80604868679783720852518690591873480059936127534043922661003063536073513307873435163076593020136919699620693340180910025*q^(2605)+94524187526163841757201350380299975359381448514728197213574710293001097408744840146288840198524578954022399794301333504*q^(2608)-99676941003711806146190514867183601152002471383019402869308055801787155105254423172306830958479258646075411770200064000*q^(2609)+116875517865289762986791589203742098112786963857907065415886552189203203219448819150851212147811726291084024714482415616*q^(2612)-123241707326312889614295389721062344698884964247077513434780791392990857455467741020263014715249826211890567437367334852*q^(2613)+144488686288026148059830386445878950667656040124379146788120276918302686056202042364397924624804857742160892812328320000*q^(2616)-152352803525900616448856626646393229500182415224021167573121924973819873952083988222195553431862952789022075928427495424*q^(2617)+178596932983982675466005975956825157971390974662768362701771847334077199770319554848284670795622251678633552450896025600*q^(2620)-188309874735329417807811359955604364924464720386523434995116598382792393027090090573759097829640415347608633895391488375*q^(2621)+220721262080021109168028925872288635018638565782673655702784046279238078860805365596168931356274659265022288284352512000*q^(2624)-232715761637141873503797923591748945022654207800618407375071570262575410123275873999004009336878660802794854567559168000*q^(2625)+272737292347699090501519282254580588754807384137797799130767879565961957584060546373763782587441881983020691441774968832*q^(2628)-287546921472464671337142953676216779262104927353940994608944058414803674717700411867321558035871687633847915507881357125*q^(2629)+336957569674670019183650514747457616395165533595329049484366878184699145889084871781992516099863293267429535397316433920*q^(2632)-355240133214824704362224856123387895569088941768296242278381211631749994065184802362201902505834388168859817532869443584*q^(2633)+416232901692904909358340180171474802469967310775059682332006836108640791364764251138607556688978879556558428954288832000*q^(2636)-438799235905341908800150228145228662203823163239564683623484412063042317950668016410770333649644961519616672501038784517*q^(2637)+514077091210242512398131433070399490845654241550515155334330449532814422705136512050155965521463177240894135339078451200*q^(2640)-541926508462607288865189473187906613358083470421034659592580030577966852275522724635226843027612014697393750710030336000*q^(2641)+634820447658411841533056841704112794328134455562638103370799241731627562011900748606523049909831458167930658636364032000*q^(2644)-669184354699790579815865430864441857798949935201481702496617375795431346570355040005251801172892580381452208864262072455*q^(2645)+783798686990660723526575374463359363523855629942057718525618214512898894202982079859794655998373523032461976320786233856*q^(2648)-826194253359138867663924404929120159782615152352108446639739191716800810870447771027332968983154340622224593114312704000*q^(2649)+967585342255734123448831517701904935042984226121355599460338128510125992326268405588428960775946477173319050094108930048*q^(2652)-1019881524345213667492882207592340735834712566265042312733609609879652554985885378079125344288468479617650962848189417033*q^(2653)+1194277663100438578753145422973472932627626407188894289197681147899132307786518885749127089419516792774259060490203648000*q^(2656)-1258776415987444662067781450451217367656238606456641977581598062835030896104793293745185860605062878466540486231274815488*q^(2657)+1473848260748768325746857464528929670248227386367357923703289255131148604529104655320115188877918725359630541010700697600*q^(2660)-1553384416202764236726463281636965885920083225174697978424800129105278511814758420204581492593777218093270149349203378500*q^(2661)+1818577551224251517333979517649814294587935617742572745522547547229202243223133960350955378995849269001441110866310208000*q^(2664)-1916641633503431545817732447301280040530034586215840972486853161100129878995856192072895503774812948675168762648736563200*q^(2665)+2243585480949304193023384992857855735851732533432717054128731123146415980784884459183168807048537383246408613994452019200*q^(2668)-2364474705240639376887579528035388979182120427937250175234900214236236162311787513684538974540259652998814194433549148750*q^(2669)+2767485229013454961841977950847083475524985535544538512961256581562666737561069552401270501168501555849367616451969761280*q^(2672)-2916489121416769937556244532913942578255534006229937745492131155737634426773994226856070182817259102714223971561346334720*q^(2673)+3413186745338049333911818706484919461820540865010822694655995051390232742564122972195017174676396457907269486759415296000*q^(2676)-3596815287986292958005432831416203348648754945003084874179126628438233729275211503419921662374954958584795586579390380386*q^(2677)+4208884319260763136093625660729775120758751615091642398029217115283974355315707805383822933716821030673267875314917760000*q^(2680)-4435148320593841491894881733548529948420044219522641476111464914157232515438155971888701812202753412313104864740155392000*q^(2681)+5189270142766835219447007188572943801801823498102869659488669925626606508308877799785534533123422691865456292483107584000*q^(2684)-5468025735941045824946930698115165119252452999877875017571296450906554803883936531286502957160447677528389360329146226875*q^(2685)+6397025360067238556088375994976334257566951653612881085221498039085282164737044213677799050779984541764154646502624657408*q^(2688)-6740397233589051348412736564774130255420657502479854924658521506669965904496578452910743290969247671997067096281341952000*q^(2689)+7884651776409051563715882217376943839177063859380115674921918484220584081994442881256534622755467035944187157495836426240*q^(2692)-8307553052483990558101320505192094309131580403397020087481514046691234941861300243113603284003778526267166769823743603580*q^(2693)+9716721718642630882307213975631153709937381982837177377539576733751017413871855916799192328099949189021599393711480064000*q^(2696)-10237492453721794561871199344103450704427483809616985456000301433639068778766949153541758435213130137498335333516192710656*q^(2697)+11972641091536671467661969953003917902191804493260303226066535473460824405190360381108874776479985908177018666657695692800*q^(2700)-12613832348172165809031704060149943523780960043385121496524388783198817809871028997914021422759241948807814995072710870250*q^(2701)+14750042183367704518473543375152816052521832422379127491712012779886524766522020329366346593171567031175713193326399818752*q^(2704)-15539378718412390376353041505075278167620105356544646759015849427583244357692254335314620569607461322004352705708384256000*q^(2705)+18168949130649588517615684249473077697280961614025261192180764629914763856632945107579784636650731384255815912818209658880*q^(2708)-19140511213707350526772940614371388191138241570438492197225987021700981174770509241950175661063544683960686641697782611875*q^(2709)+22376891242438376922112903662698664202548972137613917852791905147306132814064294024596589789908732862106734106964036058112*q^(2712)-23572565268174079517538659564867261466802978767682236660759441144826414388562926541528887581893711054836884541427682443264*q^(2713)+27555178939798455182133267863006315960173727794936769827151352305393047910474755881591273597191268707364431072550074880000*q^(2716)-29026437704883516358530534511418935476041376044066035697926610977786047671044970850454322474139447314114080914832438671636*q^(2717)+33926605513052674233152141611411030191824552298505417487763632346157110175613148393840268469521600844469372338611692134400*q^(2720)-35736692753814490413644774347523043432338553481921774179271985362624580503203725699320687233689662147074155386537119744000*q^(2721)+41764897228623905239483141775233722771981038730644071220679900815244216338613281713930980508154122213669991058534983680000*q^(2724)-43991507822244271268325437037217558743548291673364781015542338509718231928492894798311076194366462412213047913506807783900*q^(2725)+51406306962431388666741450073062501979299347999465207653335870267673759881669390031129722213517505784101436571888360952832*q^(2728)-54144874771653359271189055787263340982342324301333330355820249211950166700532540901792327584059322098423580567896457216000*q^(2729)+63263835473747898867069108011206340066695494904907076555500624594743220232907081533089095979357472077336311067928951925248*q^(2732)-66631566004683639715290251187264434540644306462632998639182045351988374578987600762747014586949640984966829870168144529712*q^(2733)+77844673300139615009887537817086728427479157665678123950321372736855311866455581406946322216173179299859449375694620160000*q^(2736)-81985489174416032081527835178897234515814264469985015585881913438879459893470772649281546423299672750620763583162563035136*q^(2737)+95771589497470032310506132994830213796145615962813994265886014541840308691920785129502274495888016321318980987429001932800*q^(2740)-100862194471889174310033570315510166765527262165140278670189287004583987171050097663702222718661679525094512217109673504125*q^(2741)+117809156503786128260102624146629174644204090768696302388909710626049423342968180040917369449402781054092783832281779200000*q^(2744)-124066469940619505496388560774298295275251718252112302396614751169777839305452722782189980824207043317217633653784130355200*q^(2745)+144895899913573360231117016697202246857438890305787324574185989793690630212723164953282900725546175142054726691827490867200*q^(2748)-152586170091464721179936709356466252326593148790881713538263868452688385103613677093375208261795624130012107334383480590875*q^(2749)+178183706023939046700855369118889440662522593882757796377829345627244368497959765188360562182548343082965974421708601327616*q^(2752)-187633679778662635129131011933708512122596428726711465052329045338602488784667408813232941971245467248533774734145756692480*q^(2753)+219086118569953830981711332071377317367319660400477734056471178353814113852991973738687026375401153988631715619018813440000*q^(2756)-230696729270033489266118533889032695752942488543604804588330607396738542753122175671937927727696091224815690477589697997721*q^(2757)+269337521211427256553137036992264357382349666200606894313254092544420031755281948399050818842969605114793004081268455628800*q^(2760)-283600660430690488270405944057883834729189830938632509391857171268210466238749652507529267523374554413625437703720824832000*q^(2761)+331065648856388075453762752006810230068476664019498978693855815452894705545151454552119881756521833226411668274154376512000*q^(2764)-348584713486323577511485950558398679955828674748118426410925965919157376247919986955625168059599409914549010554912224934475*q^(2765)+406880416866384671044130945564191391484838605454508206114102445051246287964354595317723696507538911181949077774841026527232*q^(2768)-428395477922567226767129753665532780308819369108934723235103400655763279728304951548192179177624265010511818048639934464000*q^(2769)+499982724634764929930548808429570381436290366611328488005804384760994832238308478545607582641424957018699866197123395952640*q^(2772)-526401352888411527450263581122349239303373521735820139526737906687627332523646024383507404563523211880012874885301826243711*q^(2773)+614297705879144773318917538947999719726870587970313438946223646874839283147717775974814752051011054777658301455653160896000*q^(2776)-646732720297862197062480966338195932189009881531369007164668269923986073231438161161587918842507550530086605305685015724032*q^(2777)+754637895099971348020358368040492608048582644417516775734570072155765441694587732355140405656613092551676632181212947712000*q^(2780)-794453582200111165479186428605926784414488636384581698985330315348817657369804310188678892826722681641366431598710374087125*q^(2781)+926902998128615532460435686545809870231588387197868174666837666609916197644658517387760906142362825710489967959525839872000*q^(2784)-975771695061452835585216281361346055116568227258869685857332975136392413376392962899701940307345075789484712105455494758400*q^(2785)+1138324443454644691486008122424469119360809981751937009819719988831942454889745167644048806246905795434615836839882027073536*q^(2788)-1198295798801988356879398457713072679127977678895247909022787518418272240904173771557586376982133392515516869700199120106625*q^(2789)+1397764709788074127780854794406395182401375610851013978509693709728314070924963210755786924719257738716094418082104802311680*q^(2792)-1471350450505376676341306323749532066429621280507316813101193129493744818347901467190321407155639742328789988467108040310784*q^(2793)+1716083646916072156959777781497837359344540146463040398422907240249370485754807082968428705727694742289864967888110748288000*q^(2796)-1806361308218200543027783852958398459479747209472641291873675746641499533819831224183013183206034334344295349643633234054747*q^(2797)+2106586720201024385460411611006067110466745502211629273050328256838394330672432435997229671778633857194022132952238583398400*q^(2800)-2217326562545442989139227627724203356296675758904215163188460617227405118358016112567230107318327348248355485451389005824000*q^(2801)+2585573422396476874190574093039618056439763304423387401285311644504350904411009529534259798033313899059328940861582167296000*q^(2804)-2721393696700116493761192830575148337203580087406722564838221144904297583303774314137675882610551915419685993729604360128900*q^(2805)+3173008141967023080128527552736038141956406870233240528251282287819807754516981899668237800611659188623592847185261300330496*q^(2808)-3339565008132338986638098389415286640693573698658842550583718097304129886327574737741803149474558320293880269673776234496248*q^(2809)+3893340715901090218209042810159640943631762824201064466790880509410906061576110915157394660939605611479406065301136226355200*q^(2812)-4097560516142863872908334731789642662772856785246616735650798877527544346745624148790389752910054504798321593358814737328239*q^(2813)+4776509923517983583203648130573359515792850022617122074500143569262459947222050148651596456376856343318360897572628561920000*q^(2816)-5026873216363832981545775220907296557015816515075378661176837626296832560715474836948112903117586039229135162856775182385152*q^(2817)+5859170535414218031469568627456617867008823922897698181358457245401346129310309462943553697005615460559692575839841035059200*q^(2820)-6166059376230772311718012050290524099988576454244931736920244226291316164654715896479303131910530919318218593224660714352500*q^(2821)+7186193510272919396401131168222771275378263708945602827217934438467214765757032324271419746971089738713759009905135917824000*q^(2824)-7562316002168551518292811107495489192834676657769539006821053800792830374681842158481892196815976045672400968010448848486400*q^(2825)+8812499887372003575386999664209517675297776578426539099898799368729924250761334211870291614764416196459321737199525094366208*q^(2828)-9273409122779189579713865043127403838017692005897140698157444673679054058568988044681406149227788131804686072525033927160000*q^(2829)+10805302287552383273889409182071338912486773769932531341030690276814541730023336081648660335943711246707698216329506822946816*q^(2832)-11370030578061580663637089726765700735424164901868745410087586298570584571550998111590491622878664144015379084309250017853440*q^(2833)+13246844238008252697036158351662060032730414205978740103416030822268109647993371728023948876657672192140315998547774825728000*q^(2836)-13938678137172646158172161455522061995253231708382867874905924235835457347080847012810958929751107810048413778306505741347735*q^(2837)+16237747419539939179670049048913609461722418592067711850045238317980918483281393261616080381939159233624939893557048340275200*q^(2840)-17085174661957980203706749149260608941204680735866290557467819815275601749042196866659548137531605987286750921797399982080000*q^(2841)+19901101182018936119474622691913265238071780092336198262485491159889611989954796563231964593531253543404974642346264414720000*q^(2844)-20938967513146361693213844174082265493301806034868981517171735464948737304975238201080729171873535828483617263448074933262775*q^(2845)+24387458238477881900786586087168340114339291672138119043978756098602028139650950896418755701842727884679410044699998746148864*q^(2848)-25658380462577063879681142487350429811447533984580423420208165126724345987714755850559597831837741432031476843834499530752000*q^(2849)+29880936491743599653363711693914641646402496130227369706067343643471894784325878918328986293181361541048398871329094862602240*q^(2852)-31437028247972646481821490602657265921812941963024457551478350985703384803633888135874673190992163932045159276211807335316345*q^(2853)+36606670883716514402195643560218001204963864023953113942696549052183444588598217120961594397877673622766741147623694118144000*q^(2856)-38511650071681746090930419137411832050490720841676855047442217844648445211407913235891331082383732341409765574908931385360384*q^(2857)+44839912707345174301956535504176390135115858357456030665633788181402292604678647697302338940464402721287023834685374044416000*q^(2860)-47171674609263524090286083610570923535654942569893919349384801645720282648489334990967085158643297293589034860861784624178250*q^(2861)+54917139079861662717731906359398129399001862752792224144536373974374424909604184061825310094878734568601960264066860609024000*q^(2864)-57770897658017052361985849020100093924900285580646646720166654655680287490386377830143465143147551576949064620195397625446400*q^(2865)+67249614792291591217717132329687810809918230094277964163407338802503379010091555279399789365051585377140450968754055720157184*q^(2868)-70741737097161775646335812044780524163947762663296073436016938392878615135539492266799412669336504994907956908667832294822625*q^(2869)+82339945626757899240591793833133869583162871476533663383224184239742567792348702417556957944949311576608150457660235008093184*q^(2872)-86612631608398872836691182512588639731058282052669377286437967919538328162824844434020341121531434783638087939572764897869824*q^(2873)+100802280243910282855584471062061193918245159890071128583143040646361531059450730842655875338239469865465402149589548756992000*q^(2876)-106029273581852159022736316352721346285508695255654916338775955261226756632154970873852817792943652583655840714075295792526885*q^(2877)+123386961479323051769544883882808100378817386989352530968670140717129782688873014960950163387704093334890188777370112060948480*q^(2880)-129780517629752172948283441332743544712159646234810727506815850042171288806451319320436659267924460725560037564630289199104000*q^(2881)+151010602934625724523594138586205682888407814452586653224528766685795330026190690967317215871077600327686423379227771101184000*q^(2884)-158829990013525830591105606674288950231263618064669015876572354426535109207235457498548453207424025761510921712153638347379350*q^(2885)+184792779898501693676048773338503469022516154539998672939967272827430971764899447048005761797650650518686687398587730026253056*q^(2888)-194354648191675383681642499145130210805574592805242827805516940771321716416207322161981721391945680044894393088944298049536000*q^(2889)+226100783143797727973388665971940276820983698593924741932533639920309980744624780046335270024498567859198295802625931155781632*q^(2892)-237791812288972609522028945490478129624137414510803748257585212190916191930315754929940456436424952844842863039335699877924394*q^(2893)+276604200062012241714692961317441328450714906090486255964413032648980778978679432807922861290657555566938036023205003327488000*q^(2896)-290896522116910942581457961187950534008243418629462925163891603789283046636814716609310122375354537007503045135522557507043328*q^(2897)+338341472123718415180371003779043039107771111648335874284618977089858088412207599605584664299932352930501115571413655656601600*q^(2900)-355811477260078746787112557156642985279936534060435661465895880953238111886867086168373527483326941575904830378509496996459250*q^(2901)+413801045632858555024801162638123558141318916765296750585839452619928843598376934892726556691215407111610692887674467133504000*q^(2904)-435152309264778328464200224315037596425784382024611142621281139747000987118136127332539127779841437216918466129069127294976000*q^(2905)+506020302210494682628600833915175060064815422153036694244338005164635012885802205403931423230666339330733637043066748323387392*q^(2908)-532111533061964151542697250606894060241376783286159715291470842714568534746596490992183327065184933927740358793053957936427000*q^(2909)+618706148317653239545016606826645485857193817821444849545615016259341053814152453366698327449614513515211601077443815560372224*q^(2912)-650585252438687571961788353911489774900798141177277656911725573891489147436354388214400461214897188045143217809946356567736320*q^(2913)+756381986039523446777150072033386070554302074934013156741975237467093514320174627075093678823409730567491109684822263828506752*q^(2916)-795327579601436883662320717523223119579653868163949689602145778368186935758778747462599660594667812021016447767927691020133508*q^(2917)+924566812660332118614076043092572238758464954965726293542754226550065313778025131162398068087626574802725257967716624969446400*q^(2920)-972138805619914162564380541172584650633132932243626909644413116842697620057137272159006544864121188314250120345394420547584000*q^(2921)+1129993443564351535852267929650968263506926651680749202884248762798776783637597427499398397737984253578571028539328784276736000*q^(2924)-1188094668063589972768022765211941855880218697910004728916383469455398675018172134216534608793365584052770409642253502556619000*q^(2925)+1380874369443250875446927446309826491727014936120650492014163636950625884872900413790769392552924682068382377253494960580149248*q^(2928)-1451825654562035704262523007046652433257789950031374817919106845152311701787338341642700152153669260707479070701995366965248000*q^(2929)+1687225602650554939067155137258215834666994941670570748922153148795212936626343279853560123377794552704765503502631206172702720*q^(2932)-1773857217195108301160122108438446427773398945490378246389110640331923083312771825185193125100024607668536727114574174349863706*q^(2933)+2061261109221534004880866258622555624710811057186610995448901303039828822252128549972239916783270363972405862507505984989440000*q^(2936)-2167024126451868758900835078415084374348985400188235620362728352867690766783256209949124642594927592354260937906978173498359808*q^(2937)+2517873148048068198066194175266495632799298938207991074497429853430183318596490014315410775269733179707293993764845725222451200*q^(2940)-2646975054711044684460535639988065557108012239633335545798896899724182558527721378297622922227125086002010885839414051904080250*q^(2941)+3075217150729939327187808137908254394154239863142079825750852394455548530413532459382433197110190305811623444629274344988672000*q^(2944)-3232786956709911582498730422785278613414502137952710267021607435413478226415525953183091083643112272579756963221488557948928000*q^(2945)+3755423800671734156258500619204378685064563727797993883949240111524896791486147096384867071262341041889175348389892170778099712*q^(2948)-3947713040487198632372825936596898647733029282212347839720634375199997130116275410000077484744727111423976886147621990290721250*q^(2949)+4585465860926258964629104844087384757042630384382919817137949468830022184829005403566218801737707297323554209468089068685382656*q^(2952)-4820093257256804057472218686240329562005830792631234464925732642249575335425907897775679831503239832617948456544095668039647232*q^(2953)+5598213242609237829754500452386375395544798025445286349938786680280360484305056236448747393805934564865849789887027001163584000*q^(2956)-5884462477292725461442513803084690963073743894531354454583194213573488209449643150201857439667422941036783193308551113194839840*q^(2957)+6833717024514939183991847223209734104068617366068795705833001839498989068397013061942294289805511592166388544430357874868224000*q^(2960)-7182899097416054111668578258355179809198968284795815747053162025951875160157702195390714812951425768520244956811781528363008000*q^(2961)+8340771902928266984221248992625727368610499096653896757704675578443722610824619291763081763383360921945784234793547673338880000*q^(2964)-8766666030664991705430635099115159236512621676891969062173013563691458848840272582274501876785281707730408205482856447451631075*q^(2965)+10178817199817312862885121181703300319664345196783048028908345129633703584045072510526668144095661213218536695225324778544437248*q^(2968)-10698207207841027771483604730341151604770473212053603308503512960980049732011506213045561353460884213477626514688899324628992000*q^(2969)+12420249489389782573483539845845788267765039737048328553718278183487909834174221648488449396521421501717932014442188644346808320*q^(2972)-13053576295502184112026211822036543948020055794374005033656731256580078101049282193089295824325439757161562099238138906680372494*q^(2973)+15153235604676436684562620047786437910690931399870533749194424498256013902916715564900497743390162634367366064057886911282176000*q^(2976)-15925390816950211890092821653493560942434281018669996302772675802376608583387462451570150672557507157005345518080129631759695872*q^(2977)+18485133848227022143973841646285418830371647142767673265801379451672238460068883326584699156638207406656823594619510855768473600*q^(2980)-19426424871854773425845389651133856505779580314082699758691424035669115184343265649604133372953497050688038702965435318717752375*q^(2981)+22546654370558337093565835926491250616221375887758877478826395497844481844092463691629868450536836030568457233422373373593024000*q^(2984)-23693977938094189058384406435857645997114930946554734455042205973846524191586596112527957597228066687096903981728114405736448000*q^(2985)+27496917765155395561717322286939136890315042877289943644459089133503973620021132242838608210133229652786828052016352713625715200*q^(2988)-28895186717447777114177399816159567357877586923542292420771522878449161561463981178141362494570617580200236621917439785349175250*q^(2989)+33529605012312347741494236804099796948651843815966016202646709977088340518338239074138170479534323378753203182564682214725574656*q^(2992)-35233482759515547745824330162999710128816454135887214330158253515820055670862972323590067677939762493848935212425885104356589568*q^(2993)+40880433261795813070912684122744836752175641718325487962416973685442262861708262423270062897717384997183398248695536340973568000*q^(2996)-42956442004352180851477022325457293509413206489251665063621368043139718625040703107575145024970114370768444133767125754191506520*q^(2997)+49836242122392261023008510807188305767249767830053158430463366805902559590122783864489934810356167679728574788576119309528832000*q^(3000)-52365325046008862991756029366447319727075973347521726444037589441938227261770830743794398850632522092259214242178794993803264000*q^(3001)+60746035998348099533793004425023553383471482654883996426951946782780350877595483057004689576091432223434680772573488569181696000*q^(3004)-63826670802054902618120022642753848425376473878005097249406288565591430819535047256013847465889176120646044723029938285105008150*q^(3005)+74034401848331985282895601467218947137389077323860551399808887528404203730412947834699747775512248520877995802319766225001644032*q^(3008)-77786383759505526985401180362794194052143586956605157415795415193902543723746546433782224953441451480586399222325411733233664000*q^(3009)+90217811291468627509401660589186266298177894496214204186397046539994801525895008701489832269297319263523278193584895275307548672*q^(3012)-94786848940017540870502161282910732045590348275578294279308374054363241691783284245966119552899903069031643703393084602283187653*q^(3013)+109924424577675577532955942411523451266176685977424960240621391855212497014009983334091144064447396041788968983455931204739200000*q^(3016)-115487722680579578199675075470735826263056208773688674866922828420161958009766861448999899630673479477897593732066635661093502976*q^(3017)+133918145609482535468323878770540244042072199182518685709606932767221101825060120329988857615915483522034034230544905359210649600*q^(3020)-140691185491466828673864063666688170011321663923547557804603821859318976630598348808200800536005791022472119334400334748266330500*q^(3021)+163127836834076744442776023168313642375186777681741293297274752740966132142825237243612274117874680858826843248240985150406656000*q^(3024)-171372610754602599817119526441041759303130883610314872721726120519522672079938913301710559003796848637325690943428778403218686200*q^(3025)+198682796331451518483158533155170689280665784551978767291926532806112324811104516223497294256198237886898276530360924176356870144*q^(3028)-208717806066179182419541979866684772184211478927279364864782502173760538623307726710076567771554082649892407839009872258869259000*q^(3029)+241955833966954758042074976446188285675059012637689844050838091825146736026885023284787969419416028938903398554890015732570937856*q^(3032)-254168230117474648395756670290880702737355474443785162181100154953147471976764100611657115221417799966728114443416891712354189312*q^(3033)+294615567721079739050389374732788225411262838952303723707545108086854878931552974114230371852617597627859731692706464986959360000*q^(3036)-309475886237884297572195607549915124925039842825127958098318491831480122724559656564929152352568492257351883166886428130695955179*q^(3037)+358689905745943792288372459614557298393326114321280920647116380958708209864881905149852196336739753297225733691599877426662400000*q^(3040)-376769955096791588137429509248029104339285239162422438686001932651474249703336802296984952436492677645548608120022199034236928000*q^(3041)+436643097021534520042902957907905112796074489462051059542339998558734344336904988257677986446741106049652134759850216610492416000*q^(3044)-458637666890945563570963287620720118430072271674534278980010772040630562784670590896242953297832964808806127022874528571420102275*q^(3045)+531469239057126805667731027754418162067512434767506068774942506411184076275942219394415760203478252769078607141610105053179110400*q^(3048)-558222443742822971342185058625597741741338023659209630234987722073851408112111625363178064222643424623345654921165534695288832000*q^(3049)+646805743490538701321960730962655594065639188729708880011754016342436298138150491200513684435109577474055944089442135156475758592*q^(3052)-679342985495734525729808642301458378752286814972614830169864166496214493551464442930695585261288945540330022710022260060480371951*q^(3053)+787071002165104057653938473229887464040192125216237665903924732636058173577440748297115473458968799972761691116983793782435840000*q^(3056)-826637750194068551966392810964368575999329633789118692889389176117603847518873220166438926427891765920835554290686482644791689216*q^(3057)+957631394509688945722193702183220641008720194982679730148618497641989198553958473942137896386274451773854487829692620550068736000*q^(3060)-1005740222805082017960410988355609397816708473481269033804208145012616964846317587666671085037531513800555026132407361245776957375*q^(3061)+1165003864706384464934887605060128794567938063558980784756466575598234911029224947734883237895365688527438111770369753528421120000*q^(3064)-1223491506668860583580461427322285904824803550067791855072470149240192181352474949337688561348459799131896131508883319800101273600*q^(3065)+1417101613985262360828986628942757779470271587734728529554656921630499345216561368275152664619506124043006462302811515969173149696*q^(3068)-1488198153472184556006140188305695824380922825728765093506444166869536597665583046587484050923522395540923446403941968490120030750*q^(3069)+1723532047539000844838074569206290059870568962324090732112402917586463442073408575475328475745755607747418455884596922979480240128*q^(3072)-1809944819671673266141721579889084058317673301613688031111702718679289163905504550511795751942338519382994139785857823806757470208*q^(3073)+2095958045160893895926125697020827602093338597758957287835447505038865354705451482940355447682350722658696440418213133721462784000*q^(3076)-2200973361225741175949586775015762641803837875796861576900599246646295724518565687773542916232687429665147476298117377933309905026*q^(3077)+2548535960085315505240312094712160847582585382155351712558099143362487189845573120277863498516033300034162256835473599292585676800*q^(3080)-2676142427954542296700917301447310165300124633259266098546551733276945897114267750360945858131868537651550037260466456347426816000*q^(3081)+3098446576634327275294451792932121685018802182788520649138573675047103701288414437945147448107450756977546703715778210425805184000*q^(3084)-3253484582939687474046992405077341865518402076548894000218887756359945337405332310884939068374812064633690439995945170503687548875*q^(3085)+3766538676860135298991005086577688238597909003840001557120441609254714343059172839921108461256523693680691551466277972398031372288*q^(3088)-3954881558793641493976068811567905943627419461272722903519751977143736712385019163926517314321950881651794123272950858511327232000*q^(3089)+4578109003544414557662597829416199612027055907713162445541196021461748276258799647637468447756958206782202619249988083788196595712*q^(3092)-4806882601510762326052646751099873732781654178749725601480330388444145328943198405903820181916552555011771239159129770465890114162*q^(3093)+5563847411653251068037035677659289657904851963426904033506167755875713414456552014676520935261910780116771328240044838887274560000*q^(3096)-5841696101201855033112879111733098587969165568812482649781695299300536323419140087842938739385035096836645199197828524917364719616*q^(3097)+6760982053854015607836884819414516262182266569569398311372654039625132953869231879031721330667161619579603347652732256424032768000*q^(3100)-7098391057284398245051625839816016363725844447960004729840218729575048372582022781875382330957208661534624736655394472129799087125*q^(3101)+8214666766877384962696685870740690366807780340038812800852178275624465685417075199910296572404955743996000309943159764585346048000*q^(3104)-8624352603137355617423457459450888946693643761733171096243568574936370893769869583003652005226569308485493596969940592257499136000*q^(3105)+9979661678760353853052447475888841408254440204531711930214905025741530647924908883692837066774889133089063129393549336788764655616*q^(3108)-10477045099018352275147531616339342335163344743651614355598418840809701506264918905568130017008980116312413056241456498182729823875*q^(3109)+12122368761670477386720883062208164334176871287186197420988656159241829821845174273902575215726335731916067319891251408030970278400*q^(3112)-12726147526942285374340919054951257295997752651469806179346509092197111810272702334194871501809704753763512506925358603116578832384*q^(3113)+14723296996719586724470405470523566100714223146198190078286000583251595578285452727400310890572796640198836429993695488457502848000*q^(3116)-15456139491480537219979096837870699457880126558477635340134429480897196723619620792000347904438774305895725396668180551152504718720*q^(3117)+17880047461563157899278007640446515771805764542090083274095900154634875819638924504885371953761029989870505385461164490230118400000*q^(3120)-18769432534157284387162368458055073108941342847724153308337748568501279152497191148909999217482321835030994695608861813945671680000*q^(3121)+21710927560822358693693250823636286194198821949750703462153379241068043528444774117706997657692885338909540040823154196592437760000*q^(3124)-22790161295568656846921496558645598404932416230771355366427926587107370534769588138849020540523343892380758596659372591231151478875*q^(3125)+26359326472103994345302390969991795458662524186969198281434401307801811851726498744680047618732628187272768608604618684703747553280*q^(3128)-27668773019872071378792241482507453795977444951308233226409591180024491087862853238373111152919090244031402835551980605833297920000*q^(3129)+31999011495780099387418884578784679804728850506930157660245803898655506508771043367797855725548567519824862205747922804040985092096*q^(3132)-33587582849478201740340151102374789801440280040375619650136370749127026509848323566384149372204851029158924798725667438301955483430*q^(3133)+38840538363356616648409281844092207925137109715545117649859196297860627954164652370160841963584428197634289470442966194230433226752*q^(3136)-40767497339829903233018435923849081157312244845476525491722169896232323518355288104548313320786870813204402695383541431504607576064*q^(3137)+47139008870251156112870572578358238141829256373947763734999202597166968561122428349712854795471033649526805652860532179465872998400*q^(3140)-49476150885482282734429535497223348560952825831038337758148095238894386274475686509607308251733006315599214274534710904496468408750*q^(3141)+57203457893660132385026406378242466970646961840351595866673426890880666612037822046440683745238400687715409138299056732578801408000*q^(3144)-60037750798032446836529910966686057010752947309593988710065527064392745932575701643511182765200778578629876521071026283731255296000*q^(3145)+69408210671709269698363689725175949365947140857189228359271518902361364163579752307893903241990347167820524072553185952893285196288*q^(3148)-72844988433980963685718718580516105328131617054686310939227026150344273120070084710526167967544194239388308439167031947302440917625*q^(3149)+84206622251399943879872299509290114497419764619673907904800640993167747124131296404853044326670683683025067877533078383513964036096*q^(3152)-88373448232049857336496574267736588761850334700616834776935724589720570061876745313333454557381109283791693971089064325387281268736*q^(3153)+102147696787160249838174323269554420415489233497883671028982415854229245471879049263305423370776010007191470306086366235082635264000*q^(3156)-107199036433224851302352160226145832148633474705336925210298465170294344456725008573785494735770446542279373808461589615600033112168*q^(3157)+123896187937011087226558110842996707573200529704811423225286391744873557831503748959809521737832019701337876188223377729182605004800*q^(3160)-130019059816863803482983972713269543102923617376837680474227585147817494317726835798464866204604265350592580684382088568805236736000*q^(3161)+150256906635029844907607938070537522188456552483467786342721614768085007330743224570232144807426033871925019493004059134077613056000*q^(3164)-157677715844264567055053935852611781147030199393142520948128569252310718415285973954787581204026333713359924991261357854005345233550*q^(3165)+182204113448879036087262185444110325426789804606536718003953551337425840238957397436222686147279562688425506019505032802510215303168*q^(3168)-191196913801236808216442826948399848830270762751394385227637880718306502714045696102550591805710381666784489666525733728856903680000*q^(3169)+220917054903020447432291157264527901434002107210381388901569584791393876308322049076619967955968874135973649093633357157485166166016*q^(3172)-231813537472485183515268234681888951175404477213912184217602020556690535492942610325997815230242150168217740317813706373583585452519*q^(3173)+267822923003320339457102665576869075934470953494972208435085628611451363756446983573336768918957035518350527895330944876933114560000*q^(3176)-281024490312451508186705587968487597709388129102817933583958804710639266182729186745121905317529348435381152075345750911038271913984*q^(3177)+324648782501423554786570138340389067329817298631186768474379677650539716076752146787256402535154174706992760804579720328079565875200*q^(3180)-340641142135062267377933447978495458135182525721801371747457597394358243530608755627038872531636251772748262411594931588487498280375*q^(3181)+393484330545400287810452054294277414368772243554781780041589016510706503228651667158906661213314652835017084869838259281350195200000*q^(3184)-412855131833345071892393127879058867105914938515417567819996826031201907374777886626200587680242495838620337520877835540793358745600*q^(3185)+476857739553886319476582731585921229477436346042366304132196207895932130597690521152230123762592217715647438179960342755338846976000*q^(3188)-500317885374466040835991662383017699461493749326810161188101929872718274488820322246535641467427409889579380465933503108136821710250*q^(3189)+577827300012749682107440944974228215537989665450267937866818651699529235399400973762919246633502218281830449570854668592804478316544*q^(3192)-606236696533027947348033655250145249194597353450291028313061042151816164622113127979738031918640247202568156185151351822759605960704*q^(3193)+700092141797978479148551154498523609661763796655392608791558116952377584805130207968647338424265414017243619112828104783891597312000*q^(3196)-734490806677601421603632556641545373017482040573964932389719667458866195813034894280464297588833240756496305008774457245944593576242*q^(3197)+848125990298847388897971828341732380614253235983058215263795389664794392845487014840255058646147797555678159532843769227152506470400*q^(3200)-889771630074833713185072653155373449638549555964940079755820301221546828114900729874999569123691060560511050220956645424055123968000*q^(3201)+1027338730808679990242003422004019161632316147383175593319346941872092643443450587775551448524990211213702552394995685809884669952000*q^(3204)-1077752127510314942857749523123417714994485911338754803044831307580047536130467523625929643940154658932813849295176796476910317179725*q^(3205)+1244271539980229720994994122256417382125931947462342873708695928021049201310428842987553063114970937822868672055702904043503825560576*q^(3208)-1305291363520614559965163192747488470623806748016855741977493202274416992496610854921224615514859550194530406965945564500625063936000*q^(3209)+1506832531067599239072428930495094961641571016937626001998566575500999890784150511651773129701095028251953614236102223554747291079680*q^(3212)-1580681527283752175491691192276485430309891583702869733914808109217175888966482092593104755220448809383370787395155097442232083148062*q^(3213)+1824581291690051324251379916865270648670505846188382772418429194127436965985777510167785007229299118618118638394517547556955504640000*q^(3216)-1913946197690927812619829559235767332951403932546615765678984375965136610207961147093819904538326756345717080743164636870014742429696*q^(3217)+2209072418913465013629765629264504973533732231753634069054853616680995124774342702270841397084188133558962970230564399933274384384000*q^(3220)-2317200441651576632577911377456766343279572828855306831531084258737925218023125348007952596288768300271122717071669762320408892613000*q^(3221)+2674270236696317471887138753717887231029729483238237335265230434305510022118186618276392432377282147265393901597556357256509214848000*q^(3224)-2805085514264975238045881927584757325216736892834469908345620705306584023559257867035691958640758552211461203785920559949836578816000*q^(3225)+3237049387586476445187366716636588791788780134066021031677244536845749654750825945870127724314608668379403364566068028489194046773248*q^(3228)-3395293555956209748617977060231138463077681220514151758134105083910251018807939116392493035619244009163835510010377724809986715877125*q^(3229)+3917799011121013834014362860845563145627940195599582037316352905416412926766409978284281249515320255819335086051541979371995395321856*q^(3232)-4109200846291150294964923451377404051719880623240240130063555724847256913673116759637187613136230578746463072659715752056233050308608*q^(3233)+4741151860542289083879510012466572545943637033712886302942052238726631372488387643094851614996578788685698867197659045380272988160000*q^(3236)-4972631986790755956701204742971699453429762051806092680483833972990565129098293338198578943793737643066818835770032133263431939269937*q^(3237)+5736864093392292634550799672832397928066162372499093558778902929696315298456390256516283632434040912331660901971152906864669787532800*q^(3240)-6016781977826682834372777529664492501708962046444513432165448412089038956633618948063337749795187409241440061868533745544230707200000*q^(3241)+6940876752119477301157395504067910404884871126147797173489360213311121029804205987573670924087501273620729716936236275703677591232000*q^(3244)-7279328686617778450555483319111963403968546094908213638903081473160348607926691864228623310589905394358713865296078259266578736586200*q^(3245)+8396596310697704523283717716875052608246710099725231790837458146576997918873742820183810134033479244654171541502922146423985497489408*q^(3248)-8805774865768122375933751680052734159584500889014266277799644198103244056711627471209229879351036057051757459817141731130677354496248*q^(3249)+10156439322156322588095657967142294306843184023330381264004639806977278518985617293385984965923340779994396193645605607425935922704384*q^(3252)-10651066904817112025123862386149391610435122349180337894799809488013121278864636605649009700952936172599838190087771458184589914694741*q^(3253)+12283695424159900773845988932445041444191530821811614811611224485492712184883244662247574492697007916267132309296214349464169740160000*q^(3256)-12881547157699726625581338712110561008726142134346390045220319123972046009484036644153916783135335027177187765751503596590956429344768*q^(3257)+14854774063230438970138945783375906547624317397319827361918525570822631230428478593151883180624042633087747406739104954976349938124800*q^(3260)-15577308319718954287415704235249049401246236067270594499980140781678134259975284285753602328333913112369716582555130056495218500859125*q^(3261)+17961913665132267580814171710699952040378397997975255715942730273487704680919846740454829188160302458305580769219435275994816815104000*q^(3264)-18835032328902443972684334058311794741731963799084092487986930214536167736802866696129314514102491690657227373041669004361889941094400*q^(3265)+21716448068972443770105549485183079884822790798804238855825252673983126865449993302682228084864760031552068792611247790403286799925248*q^(3268)-22771413119752202550165049640585254625937590809846008353727827049175352229930593907830143448886260564380463663937712676408202121816125*q^(3269)+26252744408314064471558491834288514106356557537798063112549215875561468139336656832107772332597482112212242182141970902522525918575616*q^(3272)-27527282841042067819997042168551085808828635301469984840465886191650752044317180001466551362876602638031786231269783507006757548228608*q^(3273)+31732949928372558922963998370468263585181315155762516385837599951301182203241330388532187717696329788510281775610481955528753618560000*q^(3276)-33272585559068521575622138979507982529384049110564382524988845483026723127456832940374878173546186147927599199596517877465686886284672*q^(3277)+38352713272685775163162219916316537112271344978147652732641192782862348590430325093237171643912075712771720054393095598263245031014400*q^(3280)-40212371839712337429183794895561726642411668300994682460517013612934576358940039993928908325457863918543371024023400107978989617152000*q^(3281)+46348079515248951052082457829705139964886489794899358440964761166718071285739276184024695129590367691160302563990644586658262648576000*q^(3284)-48594022941687937825384214620934797360836857321289714261800337979174682410015582906192785731593509826794476011137819822355620103983000*q^(3285)+56003798808349499454779699117735003758358018125427178598418598240294517876342645724943964371740475791128085854866045303219634651819008*q^(3288)-58715955867016676518275845970109620810460125702470090333816472095583486708395239891595724108177478860955788452583914079468982714368000*q^(3289)+67663337348137079595153388475508398262752476971792669797316576042790755587753541002439295145900862868135111324324391845706457416349696*q^(3292)-70938111654071774619123960217054670302574495021105728542108707716689391349657837355167864208171798410422120811766430469410887751274265*q^(3293)+81740938094491811125024688371369089229469441154452449860101530854468846904994815780279773470634125848625026084556056688022378802176000*q^(3296)-85694590806845657988746421746660739840962775083078422834783281812374329269818902650163974349814245701820648528284872630902171279360000*q^(3297)+98736149319488088885626329287978411269361222431775614265468058252903023031534857589180848014775418029039799374922473408149416985804800*q^(3300)-103508873725718733257723099723382340586742746596878714881567461858864877683106564837261951245105887113028248947205550960404482813328250*q^(3301)+119251324002745111606973199195001737117382030316188962316045371098886839311908653729311351009795687393503467796166836425458820813952000*q^(3304)-125012152955686481558943871359228262584013355097941082170517909234920684710872685770843233668645528620327311837463245384763138952396800*q^(3305)+144012695228532937964144328736639738519406493973399658921220673269707262811012736218131911105492022022298541634192284652113902778576384*q^(3308)-150965411019304687806018223856589828654052071821270001212353412840446365880076847801709464636217380792938628792221417359135688120931125*q^(3309)+173895755535080383226712091409896922407240837586905163617623341005295851043537455980215662295813599647329851151140276732026977949401088*q^(3312)-182286006182292109427323438273284331684260078541343298355945654867875743080496447266893812846763095508453743894327689965109693031841792*q^(3313)+209955815783754403423697522246692880736333859688485044205843731635588599055271419302995103926548338894888173719795319257766610321152000*q^(3316)-220079683067256078142144947932048182883160917168590361364050575171021056281617918827010370443959740231590569918731910649840424163568938*q^(3317)+253464796552828844521620891961643463290918604320609449945787460211644870773712860981151658225212589405276798376251001208891979536614400*q^(3320)-265679110817348111426369244396682576657264751433461482748991738570280416779762880349338320029073009120790443114236404700598029344768000*q^(3321)+305955518318213727763224350372165479280043553371793798304563084268149060326266977638804511739312358359702963753971820667798520563456000*q^(3324)-320690274798112336640091955960404095391345350441062606426012458660072742884895475540599179420897551736781593899459624850821908287752100*q^(3325)+369275012965502216012323691915778854281429347348042326635533494417685536609753364859158661872247944495183341392810096771368481754972160*q^(3328)-387048316152638888140210954788830725568310191331949352472860116742913582063885519158384545786798404361278436642887997029143514329088000*q^(3329)+445648687130914144424789457474198601154332302907722763484879272842869424440650409248453307220948731047496407215317161076921063177895936*q^(3332)-467084735943015541524754678919905796066667353913243235078185367851751783461297048292889488878681033838666286949852443441594120661250125*q^(3333)+537757537871269450772271454424471208827224445288563447293849451601602867563812405087699877336762660367604306111002522786349088865536000*q^(3336)-563608267982358928362935679735787535432551820833023266759593972631020250620466249227770559955189371566700870973569533721455667755810816*q^(3337)+648831065669582661218148264888809814656178119387768233868304172503451842185748423329967872869152785232525622882079619864533850891033600*q^(3340)-680002189821800678296020155009753029573752101263545687970439720785920937859472014150902272039071555007086425570394112182107990253241750*q^(3341)+782759063738157315763265052166579173181977054078054887198870848785952946610953124196052075353463392719994146661231136373905997742080000*q^(3344)-820341400347184368998682703447094791565336476262182706284013772941259093622925648614712442276699368335167470028070110311612492049612800*q^(3345)+944226103916522252343261230150577775444176418171960756244184517281144598958577706278827269215689993236328822485828676481336583791624192*q^(3348)-989533263827491223987078523259147417117869627006815201097883022679901522877529903596423741590741351488463432162042995523796217971144625*q^(3349)+1138873309689453863604311930859477529450000162862161889201710917499822375154404918958232046064953103532427417415156837951460853475953152*q^(3352)-1193487026554876630909934042734931630970182751127032932373710818154519990440597689894718979000835622380654810870875327446524692514275328*q^(3353)+1373492931776247428086229299530787286271213109548142803114307224229675985902875693628137741403598232650440392306927256030244777975040000*q^(3356)-1439317580430855190892190119766179127339638436618403224671416664558239298044210345941045057195007270770239176027227249977147824665649824*q^(3357)+1656262352318810063385994661260599612269949786337014583766475970314897674089008895085317079404394649499277731277549986080205770467328000*q^(3360)-1735590510376314377169158429470372897788369767512925084290477622747173364276849194360406558825488881554175240426091568173517399973888000*q^(3361)+1997025477045061742342661443556443807115513333748728875377781431264166389497067418323935756595161319079592025979010924096370736209946752*q^(3364)-2092616758121752653747831725358964757007296426357968334587105658596549579252219073164463764574482875570857101875555415143276292228928250*q^(3365)+2407631075422167528046832474307531473933152430835426881756352581140998936672010992627242097757477313229941750443142616306815384312526336*q^(3368)-2522806910352528301220955983706550112995323168635197256189363545359229898425588190529816260436389013330465405577034957581587466186752000*q^(3369)+2902339550119904938091839191650140673872654595200833216837249808900440211289120697498950259251742301826652829003805190669097764826258432*q^(3372)-3041097130198191952532567309198948450438547776553736259203797211955813189501364026464300367018750102994763043524718942018440348719346059*q^(3373)+3498311923076107563086298237242095811693171113087792775904513076514591210872813135890938733682841593646320137072745900716929524204032000*q^(3376)-3665461164632034740448849540358253362078196599237535649667893578079050319202439581867684463017900346328830527446609315656833792826966016*q^(3377)+4216197592815932414017994692671198773096030906615546629567068708486283665371696501230642163494902987604743846768107626257095709649582080*q^(3380)-4417525756766054168505600913700697028939769503865768843444077213997590880359954072150784736821788912424251618200748135987996685492142625*q^(3381)+5080840738391456336104940999387188119311793259312062991913748297781430176816399991272222660741328424176420309965909949423027486618880000*q^(3384)-5323310267515577887248037438625585826678488533876961852932955767521026742404720749977194480582450523649765433642043006859859854545715200*q^(3385)+6122129229606637574399195628657685574333109730972196278154895984672666588945841610167744781783875798701353442571107722763813589423331328*q^(3388)-6414115480999944065785328476382489087852323554543265698226825433090118769296752593139149595175631472470045777154845485689952656682645375*q^(3389)+7376014683178468339773611396584912464131887791297796327744487709650678519198189346630067449309789239491093884435953993933424408616894464*q^(3392)-7727591570558095468249349711203724711519603297391024493625941599205201069536462237551089357014416942863617598116288764044349631444811776*q^(3393)+8885738038460926770837254667538340635023926375260003321635988620110729630960834233038552048312641660425754729925753478438646498973696000*q^(3396)-9309021203015336152969083595815046868567746810452103453781472950789624301008450035806445149700248115152110848915913944782904638773278674*q^(3397)+10703301904002412930715867647011592833423160580508279224193349357291232577429695899397882989778217067374302067888991185258883670224051200*q^(3400)-11212860956286100737984476087709367166441643372387191780479045618596675750173559335088920733071799874544400903191090683824041956503552000*q^(3401)+12891239174768766846387631590100402149463347831297470663633696419486895533716271603380646482870911664593273954703696206684025702702720000*q^(3404)-13504592857285013431334249120420824335268115145363648271546116600470226900146349523516899013367235543725840169381035157432950838489947700*q^(3405)+15524737311576320501325510249417499205969284103449958128165056221420548231256623248024315587817359625751778567732271533306621567345164288*q^(3408)-16262948198247837454212158460195749089252494062897071838876939582070147931386467893625562186388275537137898861740715361837110544711680000*q^(3409)+18694189535232167748568939931235392525058398584132816583298778521611489437787802224233578109541073481885105666994132103340550873887623168*q^(3412)-19582578201071888111900793311293505004044074526663071525678500488832680844160616089177751865624131839341177244313055698698192015483610991*q^(3413)+22508258408631387849602281747160755892273050507017873157324037687389950363138202582926773743595798877432271544980224937398135715112064000*q^(3416)-23577260979743337460860311006845432351316042493138662003837155694008312959176175766339510888836285397710944415622417009569063406688993280*q^(3417)+27097554328340971374096876811027258118925835048833282485553589269053602741144945964494257254886085621473179368054405741222252167287654400*q^(3420)-28383752089612321313912449889292707782958868154131356969496660968551546826976155315633694961378652963226048706062619987333082704575387750*q^(3421)+32619051883093384559310025052007303814702352433395714355623339122136374080762573025944271266666623667835277947711728920382017631610368000*q^(3424)-34166407335091606213244603257739582573358673418256815023835317095984662068371197889569227691965627604362105616705388148476823631359180800*q^(3425)+39261391530731489098303750796721414511065939438911960340572928358379380893127701293375143655379539254295582184188124522453197093567791104*q^(3428)-41122732135776681386372856954121842550483083754938689345945666804292934470163565611184066308898440644670442286964786986884140639234354875*q^(3429)+47251243400359382192356010095540413081428935295576830744398595628920353960937611608484144115360068614302711079869323476731721933785227264*q^(3432)-49490042464823842621947775786673597192191327559489892536436273583560694097530891292116614013312964017475308893013406374342795890969083904*q^(3433)+56860945203870443646591816060491403146665035174068931394963125025750562621034865054566004500498860334213893781001504344173218016577216000*q^(3436)-59553459177984100254168245960476368910473541747269405301247895238903887987515555540471550217776769897802470976965866790647433404156062454*q^(3437)+68417668391067272109962088484980487590725157999566086988940542279379559504275047171945963626377221133869635057316147155027114098768691200*q^(3440)-71655501650268460645329334216642005317578471948414595342247611587210786348669823962155533365695803851043545889970320180497373656817664000*q^(3441)+82314417182143975761059946792427230598557607392894142998832788024239313772468488291342399647806908137100709964243464700317066699402240000*q^(3444)-86207599469942392895785530659941291612191762803115309059658688643702232782503558731313526272850726765139780670952929490184747844106054700*q^(3445)+99023225608130858112444476407431399858045664295136785927891104126528059535289822371163091619346069722610193577209622285019705704913823744*q^(3448)-103703904229816013275854497417087594563756863149898558621051502700785998678288158544728714155816860198186832173261043888129810049372160000*q^(3449)+119110990155732215082313916736214500551921105250771781690268511884662960363367513682013140934026468679834985070740197819341517274597978112*q^(3452)-124737859265799108668671276063061115768147166216298007466767761236082738118343416704120059363183433549192459552252038550050606953675127773*q^(3453)+143258462406969678105721640352665327678145076112098029570400542496465388868034060426825649265013308295307263601904373815268224348930048000*q^(3456)-150022075989748843451059379711547548906136899554923895258308757355011908792939865758154637447809522668443108670595485647363904939295604736*q^(3457)+172283030008588760429889043959662759786681123888436346192279247237049342628406326304110035813157506607324947040875792140120806142282956800*q^(3460)-180412174199504989958737931414638599004614465710134493158304071861534768941386468854525714982992390779380456432489713703390974457559212625*q^(3461)+207166038777600474221092425301486159619473678357284429191979902680715304481563496724535123615413583269549450058390702167339553005977728000*q^(3464)-216935373954621921286532283677396019133130374781769353917251290562010389526239215588029825881696558904318154938729843216195462578610176000*q^(3465)+249085557786106500481278595094857307157808678978905888713832978543508682022094544257147529669851250005490611403518566701267642115434973696*q^(3468)-260824782505017543393872119144059777548909562264328767184229532686165699803042436307362263577927390837950328926543853748272109927454495125*q^(3469)+299455667700766133635212441390990232948790647558955934694216407073810226442481215919067444670679353322380597122643911972363730548580679680*q^(3472)-313560506402600028977941830524320623186954017976909801474136709562332821139723821611556585717786057211525899846965330554842912654901968896*q^(3473)+359973566256131591473466305495607797540251764255376050604560531200675071748655015824770205212788800988059999351629889327163374828007424000*q^(3476)-376918942353224665834408933449419260437583414523158318781277377301327045240899778084051973615467352309976499244386131837780162933881138044*q^(3477)+432676040423636241152854670941221369357746008021558787568512723768239934580037995393650063374600846689837284843646747345440033629318041600*q^(3480)-453031867800723318038530577850904908830404715481790998603312343148172610857446371676437144439055740191918640924988969708556234014289920248*q^(3481)+520007160857657158850342105345935078754747580321104178808658649287549482550327215137087831018488423492685835772145709208285995194649344000*q^(3484)-544457272311779520935748828612785133154343529180917004071711406165894759538765454618622842041104041188636955895167783114894319049525895475*q^(3485)+624899420429946640965789925297362172391781474922131746368161205234817369448757652818218597132519422811460773000350201729318723763661393920*q^(3488)-654264253873890926967103059961296831623005555427573464917544998703752417023269736586777207701112328912637606978305582718447613708849152000*q^(3489)+750870976906325809596717432877583043356469216142206827707926678795696812368219456266451658485337526139981775581702029182990423280881713152*q^(3492)-786134762569451208325266211572007099032319783447188793414431394488423627703823234178395965872621882708282068751593204447362696710718636023*q^(3493)+902142184182292103516166374701190929293106738231632547732042282997780013910559578340098690995715370968797358236094814157090921507053952000*q^(3496)-944485522497704181269120337233496972933068542896525883530050993671483439779069408079800245152530750929478706073100190135693928239760801792*q^(3497)+1083775223837961719143736395597401734919716345493383904949586982481045409178610280931550827123126917409597407139738684655821985302617856000*q^(3500)-1134614118912093297899576786309052173778337433789148265398131479514829619984288682277095059877399200343828274671797716394855223171968091625*q^(3501)+1301841399247218719837578232315531840169399105447508594265071509957917926204574511281581062591549403402245941730230392785395323182532608000*q^(3504)-1362874022390625075480620588485191799846055912717567824749012404648010782518262846511334937401706012205566166914547281784568015869847142400*q^(3505)+1563621552158694426808468522651614394635786332528229524032827709428788723077707130086047012165446570898153685147254037790043002263623657472*q^(3508)-1636884260634765809094603490516569615534564071070088461051013955971644891484004713690702407333471474485539278273125980390636217388855746625*q^(3509)+1877846135325696168576262737811146712864397480350719536508194247260161633637547258729610631420084363295306803525025060943135807895900746752*q^(3512)-1965780571275155933581891291144771819511456316709084016185646685994907855863474088376013807039288228159349240308293067080084913519972220928*q^(3513)+2254982758768196273081432906310219465492483543604260574548572377585842229832880547201340001342452534694493592297034805444559167409280768000*q^(3516)-2360516211782333964998925551223141603660147486345316402830591046856145410612620064843519458793817620785067497506572597490307551040016132013*q^(3517)+2707580562660103755718256948247867536286150614279890299544351384378687203454049707366541704431681207585913319854721585297970423049941811200*q^(3520)-2834222208160853479337282613876217078820128798576423549434840463241198689211164105813463866408659333938827346943699727580868363168669696000*q^(3521)+3250682605691322445797389964904054838721743501597683735728160304097496109194914446703513907752257344849800362230439774030773401685954560000*q^(3524)-3402638743814749405488215946679168011975482908153615376818415124690444322429701627130668792219190652711813755058752940401720358661869390550*q^(3525)+3902319652630013737485953616923617957231524877377558177358319894376011293669113355140337598056760387023035753806571308065857235521483762432*q^(3528)-4084631685043108449790959471480278708917358593567749702387013079046757158438375970405340310144238793724907496294830029171373829811302400000*q^(3529)+4684101368656517220647998187188888626190324815821257998339253432223235038202691036375941867910820815064529931743933229732697433193880428032*q^(3532)-4902810983179957221869423396682071734464037941761134132070807120893455052539399594881405418064918002637848424351326107099165789127875963139*q^(3533)+5621924064385716360110026540303534042989818313438157079338071566845566447119264469536339939037610032020670532987231819358822901177286656000*q^(3536)-5884270972748726039352416474835313656672984081530421116133897122312926624749666698476550872854758483844382738876398075202476042362764787712*q^(3537)+6746817884073298477962110335283633902220366262139505633863014916901016076247841705619330579854167532150316639709313228955449215962951065600*q^(3540)-7061476504411054265226902909250491026693491648248133615322309946241652692591095920004983475986698522659697028732872084806355398480365824750*q^(3541)+8095960809384426480797777425894065527894358707884511770444003893823042901512206505360950422621952816920697480199567416377412529848714432000*q^(3544)-8473323535415720001740521919612998370700624417777608657487635444072673046391117166443614811676547047740494259437991033840833867420341043200*q^(3545)+9713892204434325222957117549771178306310353271032440113400162994439307901134773177475940313924446509741420708955222906311390234873737693184*q^(3548)-10166408397272682167776111707076184189001230867338701939281990203036875308392322714164271743982728274125044835357131610017932017830096961125*q^(3549)+11653965024259436816886213981454089036833839265289678746749011529830498756383656447642532843820293109602460306165642081212402180458791280640*q^(3552)-12196546647834552237167805127810475334018686808641582932106746151150481649152117867671166685285399942793857664605857489175444154088829157376*q^(3553)+13980083450953183246486427932322204056386491373858317412129126035542937907189392758716782392886160229554083784624947364058207441784954880000*q^(3556)-14630590404526256202182227393488866501530906999257479114260601692541327760994071321601241190343550702742066548972376310917157795393583021907*q^(3557)+16768781851079926406741244777017689526007382580607102319644374277491066390792176867661665593630015982646015993431395726610848449178752563200*q^(3560)-17548602599720748059824458684701526278171898241607478321439625503872731699118327285078200660321393099330012709716025063182884675786911744000*q^(3561)+20111711853060804358173886669517231677190445732467821201641754190711792882395452211214906637075474158861284548658170786518093793195062592000*q^(3564)-21046457999633965967684685410451333133993830583532596767902981114417275922127339462822164635680672143605210487132703779609789415470684754975*q^(3565)+24118617368118492396892947534207185511111242310533033930662301691591148284272384587935392654884546551267720163079458497920802895572732149760*q^(3568)-25238954444249080538382082021190694014593384075243040059234848680811157072972040498869394621605294975010869619674573711527194591810998272000*q^(3569)+28920892933628294271170951309138759572496222371865689347901840909454012702128720581323533644494991499861380630703301197803888281231084875776*q^(3572)-30263534026751055960346948504917025748559807399987556350540755385509153784854284678659198600413534018442886689461217531738829900770815553231*q^(3573)+34675839333126330280298785252279020555509766663928918790370396061082192146300452727095569057883212293695435922774483677156967801223920512000*q^(3576)-36284733348613743777114751320968004510871113716405191262151204384688488549610220666242398671529177825298703680127641349418242884543948357632*q^(3577)+41571752627001402567760179742542013938548277385344251004591979315343844514001758647764226274822075086618020036165556403898138056225990195200*q^(3580)-43499505171386243330542793481948284702352332641816763000856931007325467854738663669898971757779256852664703764354298597250024063305060830750*q^(3581)+49834009208876969150627011512430318387136411444331383145155753773307417396784664893860788584673315526735779787872671488223935147630592000000*q^(3584)-52143581466584437414352340799166005067956975032908349219593156141336502019491078742971398089643245978169455761127877501272429440647754547200*q^(3585)+59732341115930404623056551623763736048423117718231285042437727466046809426949790524223346072611057285389458945574546677317397151665020272640*q^(3588)-62499080909367790789032638474377383308465531184033809551252120132661486720887239111567104000424998628918554096825944161841875337852995931875*q^(3589)+71589533557940778249247313190034130775113699160133847891111008800550618429212771800858086667670058848267804938618663018519887556883135636480*q^(3592)-74903603305492412219518227959182090768723805541085138416662752639868860800786767629937662917654863487621038145514323303656726208620830851072*q^(3593)+85791821671417803574565955797932256982316421863064774540438552434383567425022696388231141487123531125907970149577378242921617329006175104000*q^(3596)-89761100519219894886982309264639786420707016322534614651716599330040398812401831602940684501650825282437878097277763966609459711553998801357*q^(3597)+102801317260679509089486648950742555497521839092161922077025582174914384514342409979172865999502321637833021199495071750740077656446660480000*q^(3600)-107554869654670842395775013661189326448348202016667672746559717070233501330834419577188837107019417480136584750481212811032881394881355776000*q^(3601)+123170860436903966461982935989682622408003343060044920367385795347523966102570805086754487215382841070943367268924272702649876192935072768000*q^(3604)-128863081289662919401438225683283308411780866209503972290994642153565955994604846091052009859271404627895412362458566635134472253108845858925*q^(3605)+147561767611264458472122699315096664088463778228381997870990531244461005801143313331209242927846756172807057225709504755835573237018660754432*q^(3608)-154377335561517854718556008540534679288493230872213068732752163368932628196855477249262357337268319780266187517263295782235396832814968832000*q^(3609)+176765038625875397668935687389655326692613969204751545003565013699411948286050075345005174146715058135290580977985014804373159419500675813376*q^(3612)-184924834352327228574031812040194240616640981867433977210052471415850032450692845554111915219273275193855736500280687040971323007759980937820*q^(3613)+211726694760859790904846842913480495972280018866818471929485024055175417582798772312669595946878743940256279500753094081627527448442611712000*q^(3616)-221494871688691504120307706428587435319662665735301918355517086200759047320706029109197916678164753045888821637728130861766335563398082560000*q^(3617)+253578049327158879443028720157062169446835377317641021245809729833682413109932320922247221376280573356495949057601065818043590364213920563200*q^(3620)-265270480299643964657342165270139441975151088470611139600970769275168461993107250714256827481104811501261786184585761437233505370771105311500*q^(3621)+303671867582000041344628217398597654007105824703635734311234492369318789920332670589955204349664518659091347138266649966671782699694573696000*q^(3624)-317666234286497157463150306270095660253269289237754526769250691627683867709593736312780624927111429748855164094468633224805198956685836288000*q^(3625)+363625557599973488732573810928627284734954464143825142654522655151314279962344998934357578998525159655672274836851063397133539965640063550976*q^(3628)-380373401077877078641835668281369519787058527037218872029776725075774330331410963035487736617993037672440215885144778317984118678684468447750*q^(3629)+435372754231270853756839454279510133060242365453840711133924185973039884219073193412724947876243898575507110434830975552127778072414264176640*q^(3632)-455413866262575541839795489866593135766261936281024671284414982812911155712672885627684654856438612077556903249150568959114627339851766104064*q^(3633)+521224921210352226656617168187864429524955877475792191673795652879519990925098113212279805774232648169036532359499410470819346057885409536000*q^(3636)-545204529647998842439838920079979794768058000907757153823431062771573605553044216067863479662802061698047668642301569169090647128156525627349*q^(3637)+623944909979397539232539484643604934178451676943040865346490024847704242824120363364610594885816304270071968420938933093756296672811978854400*q^(3640)-652634198482769996937858172228135260958733631415961995522030890075020529528064897521761810168157248293686400527110850258107805330548011008000*q^(3641)+746834787552046897762256444904899572015436485856972398762289037262190277121152785057552962354642596836614526613736428577460404558285409280000*q^(3644)-781155394331946185796584746907661286694504762170234014637984582271221523166912028425322594433571254393914866633251804880137989274326599756405*q^(3645)+893840691305137903752041325789296094748739429998909239162192917049430488899810195355323582656224076114225721031989758920105753076337237557248*q^(3648)-934893955658507010493272385737194854897672164102413011248310739935820139984114397181064902934416198743470138870395962095743231444838948864000*q^(3649)+1069677999692727897028623008841858602559997201834960866643710104762398230054861280902994107672711370828749108857763654235070309389736253898752*q^(3652)-1118779873101717895272401035440490561584704486236616829132788741300355548627697582943572678009995643143410418064946065264807676401915725760390*q^(3653)+1279980740892035348430321056716658080074872955871181421678703162280322448308456687244854711802832184926995548710305301287650569910471295104000*q^(3656)-1338703455845749254386232538882836190911779663693586063202936760172699267536651874711007512277835161824848402100493307693964079618403432202240*q^(3657)+1531479915798577476163471921261049188657276343368059223847401258374852089396420183151852541713580404223480575371650766125316964699495037440000*q^(3660)-1601701715692359029052699711524191392797246106330958108811318460478183215070116266877042041332516287334322258712736398803990115418139946807750*q^(3661)+1832216310782767965581744079963367614084667249971277122675674453552387047037129253136267605135576845286109423845299816398460132201052420096000*q^(3664)-1916180794717709532623747992345064479588024918438172422641923706263148808033199681412535249229934160231182513615247253773192390033309905715200*q^(3665)+2191794446813607407188798404942973982334186885626642866404203076430113682746959090189956376157203737345117150913820086235487840164599674982400*q^(3668)-2292181381545693683419656685273375225545390694643496913269922534712030817354504211724488158858680665406570508980894153488637634815684804108625*q^(3669)+2621685587811583527141074909479352928833679433435429790801440330279341648559692584697829603815203342917276971386389774285637193556096703582208*q^(3672)-2741695394635479569176642160859509488256920956714640103334350743074719039976006004863583398057299407884606416672600090525472567140892801073152*q^(3673)+3135589251526971686312303604750906129803020067317462196678931427821922482014148204804003723021385937992519749371409569800078212047465792256000*q^(3676)-3279043799413204526186592997358742937466695987170977717034258783074966267169230850406239727473514072582007549307763149222348784909911872671533*q^(3677)+3749864477399803495381822998814509036356089605559450085850327838939392121285265895317041433101929170661616456164114304802522574354206558822400*q^(3680)-3921327318194124616596006832851559754999636341043104286314523801327986851320107051571943318784668785501944258622848584987549946935677091840000*q^(3681)+4484044263133987187161099669079548819081502689444040803321101424678949683479063051192446895627807987367937693831480395839648846966136842240000*q^(3684)-4688964045492680077884048308717410266697992361988026550261676729625164075575830840238648618003333472702600446452761437631664147199818852423425*q^(3685)+5361449151015683107740569555415672933847493271339089323320721220176506212170308707799808350679538326871310780679815589536378711108810590467584*q^(3688)-5606330665335148237920275715486436706340660750817915596637471039574407939969004019954806678542682838914107012546460534297545505624961466368000*q^(3689)+6409919004734445941353905613319162719031537076227540038355860507352402294505469007832135645125778953504830124060857927208250082126958608315392*q^(3692)-6702527163461493488862195570600701163811284067335493175498876334267498794506077422879183383443856570859294773903834418624673303642777077401230*q^(3693)+7662685660902208730808625603465217502995936000151903898364588331731686965802374121050077403730887137817466734573709191173285466388422979584000*q^(3696)-8012288733243860219155444861981513627619333863689707792154099748525319413772051548005237261225718991529342660610078209076460019139396648599552*q^(3697)+9159413477564389954692431337306317507851582804436938421326683936332660064276708420107270119910855455384850062927221028594249257002157312768000*q^(3700)-9577073105631511256511700557705440866331566187085437793791475957423653227489502814944271364591214013730600308046348691260201764261604955354625*q^(3701)+10947439966728851850491003013608749381604554377744718542167352276735224320669568373106075412246551967093431106488956446406800072402005536000000*q^(3704)-11446356928271996873927799141795060610466713678538146941860802904876498611079519797957946323111690122472144789862337077193469387486935311974400*q^(3705)+13083254846252879312288826826777035673901327129544090042213105591025963383222994238664273118028545779401776318657339973300164984530809360541696*q^(3708)-13679181241056198004424747652444522831545010313768150825895344918337773259687179638421724528787128890463846365929389385491485585409614654618875*q^(3709)+15634263164969541366041395443727770395852973728302527244639080007011945659076154260086078853281029457115739274906416135403767947522132748369920*q^(3712)-16345993739594207330001390687752472869492955194563561011369061680426492569305557785191500841958467560130487535672704774291376236299566680899584*q^(3713)+18680886865636898129463409005106006020526239904639555212791488782103392092538160186132047927702004201422633259858180244427490099310558201856000*q^(3716)-19530844616300288331714933459938569988936905894044169355184252073198190401419659355715250928252890722953771555336211694372137092642356905043337*q^(3717)+22319069517029858730906416361122124081769460256577948523752417579009462742960490812839037953687019267040676543454297434773859835459036065536000*q^(3720)-23334003596386831769778804401252036198642864637255023179744236444356918876635232405586801977269567535044543280447605813017959899644684288000248*q^(3721)+26663261282974528397342674368728350567394699933185987818726648342878522000615555507804570367606132048275798627552683312726162267189983282624000*q^(3724)-27875078670709594535902650171547502550759266540092655835353867779391479352479410407539359221744420241022534425921828089702865645526513285272000*q^(3725)+31849975875272745900758028551846215400698135912853495699572931167596613022281090723773992783767478726844586526724026275208042570798292723695616*q^(3728)-33296732358462076685849181981234069022512166694347946023727287542103266158771344686653704737826717558072748351457433972721873746158959861760000*q^(3729)+38042028702556246880377738899718326089705681846994456099243297207989965172405392566609161960129481488327267557327061493428433329048087386554368*q^(3732)-39769109573026421308831003731323840381857600683678687817425735188900331015209974744461820824286190710472640253689979953109894013613351475332957*q^(3733)+45433586204997873460465329760948252052290304221076112719645063023250712547945755139563925322263535749945444028755730044071260547317407750848000*q^(3736)-47495112863945216310052708105010383480871096073662316425751235713376531878559239539249162776480721594879197367091788638557948354076892651716608*q^(3737)+54256181081621640654252879618030780177235811297124098579277792467654239401949833192153047935671853304109524758943448726311343620947285187788800*q^(3740)-56716686620719110470048377907395206717215520066214163146217272195844493737655512407469670381587820834299798259177307079940754921635240611737125*q^(3741)+64785877516742932588971471151295822771574053304757134164747309688066077308663223716496880358965877707390134218749170563235110034419327787520000*q^(3744)-67722302526795410042081047601075265319450294775468907093290937365534647434173803273219143207659835394813841518458696431074114453924834605465600*q^(3745)+77351805478930128963533234127162988865214709236517715344904481760115195942468989353719476958221041348804666548297065272222191465351448519917568*q^(3748)-80855875067726513143337829400039091199991032444992811525363108017484627041554275576397982998855367912011079679281261121353487524993881356264750*q^(3749)+92346324750217941070217863178377704238469883703111364004777904887609124900764768024356988558276219371887134439532931551850090991809276977700864*q^(3752)-96527379322691210042551684769483517326691450147538228233633229797476229192912347087545943854406318488395058026693842810680887646720508950609920*q^(3753)+110237128793016737452155756785444629047255909126026784858139631829207613464124999240082177880010883406957376842954392862137731671156031895040000*q^(3756)-115225494906185556132624304728986075329128800819512891713978432350230537334655405601032695987483735604284213448323985679186319190087898889679675*q^(3757)+131581657359632525901997541655562586752319161898422041725947701935812523200557165279477281674473291280841403486385138541749817434331988183244800*q^(3760)-137532661324269597037584308803526935067826254076449603383553081143953170271172447399676974585964518614638146870040073709852476527989151809536000*q^(3761)+157044256655309840243610439134865263347177543608905328352543949540602500787625596094153624896916854704369027187649497994859693791182409100032000*q^(3764)-164143003005458339109051797776660079385179947578944457581474618876426771624723697389227093447524834926359656069091499845363377645002003438673375*q^(3765)+187416608971490205566522939914137148187314710300136103458352844130447016173636272162045781174032987351033748657046632519751617343242591227292672*q^(3768)-195883669043287857142083734905038957470053714158020561304725986757971664330547737346555055185587500906012535212294911680860861831890902876160000*q^(3769)+223642052495092072523674072443712973122743828335952772376022326475211200790539863849295832913929969112491053038237822290453553295568146410594304*q^(3772)-233740235838357255789564197915352058774414023723833562072963405267968656751259712891171307306395423404278084942051508427123419788820659005501614*q^(3773)+266844529421236821559583252106446957227890137224490271332442595771133118210053716310827311856938603005367676037179977124415293950284009533440000*q^(3776)-278886943430828499502117585814719713852919844192754122489315914003419502420232584491101928668693137952038662657290007480964396406839769870860288*q^(3777)+318363040052751645761658874722118888505586168181180691261317635563008458775998798398686698247072611596990771890415469285139576097152264342732800*q^(3780)-332722682025320437590594714227321758872144276730950435882102334161842355740242690549419168824911689968141360615478406838036321247201215915415000*q^(3781)+379792646417544710378487823381401184447314919812469796414204618616698640688025959990398952013564494369017899173774184718913538511901134585600000*q^(3784)-396913818368676678847749753521960043459762014204649580092034748350753821363117761117740897886520193512512158459637763547408990640844476173516800*q^(3785)+453033266010307074565057077082984141334880230981891332187989764310905093402757464186267657400331017075183641635837733566113498801790644729459200*q^(3788)-473445157399197612640866818543336187728548277818210899231474011784733040263528341334789276420811801764319380997968868046500194713774127437230625*q^(3789)+540347730426982886346136750793845802293770112087985168737784412035569970913344950169483863080880264276448178594128152777339757218999155183353856*q^(3792)-564680579059197083829721199549501966070427757209728013278395873148456665456004840139824746543763271798258091725254644654807303579771857252024320*q^(3793)+644430861863499353819592067748690982487461307290831381411712901311321965372565399521970630411507756537389163123989751047180869391701673991680000*q^(3796)-673435180609974614241572137881258377930676943025141261504470720622364559374497995580926122970007527494762265175594764664260309435859134827453492*q^(3797)+768491650948268959525777881817024103286723106703729618498934479616296199657584822257369599893136456651081065609549548261639691022671248687142400*q^(3800)-803061099824441725902283430128315280556378438095757751445770890899197237849234101631396836491950062051771323359442586581607803435168735305728000*q^(3801)+916351011966304500698039537753336143415824082195199224932750301050206863119315106219309564811213691060582790295405539515155683525389165761792000*q^(3804)-957549604281293824966333553157101904931866084707394529131904882317508729958108151568743577678788974967154085061645308632659402826268489800389375*q^(3805)+1092558057835034093660112904757141206878062807534553330079623422155430904182018412132697423846205309956070960783804644884550596257966880735608832*q^(3808)-1141652518777307407753198073494909521166975190926197804922377512061227359833607251647977753699665987949459746789420420515637152788058138394624000*q^(3809)+1302528390999993051087103996778071263502026020781340267468940085099647915928157143953185814409935569717763355781442821232661873714018770858606592*q^(3812)-1361026641005344857321801903174267881286279388157182755468879488294641751281960915015512811343011664504672138738317681391700536577468037147300936*q^(3813)+1552708564095799391352437777630195965006252976663196277998055746682671903555832984215932045242451963140565336807246979418044087496771946794560000*q^(3816)-1622405482192547887985594117563086518306400454920391013048513226246004696520819367680708508479246817499056528820598392864005368929045003110481920*q^(3817)+1850771645176576003654782948254309145358041822839161081320029912620671134368952446245157513537838045601537185347007434057419923792381600500992000*q^(3820)-1933803484615324587815564352712187667929425183147984843844486302494490205047478410006841613581924745037707005551236273483165422948602351778498250*q^(3821)+2205849749587897518395398995779737147001905175226774261190263036953563753958650912973316385860510336091346296535854457661786834152535584944128000*q^(3824)-2304758835836866513984507673892297704134448734901571323832851159539566875198874943383662783538858908914687682321997705072890667421013137104076800*q^(3825)+2628810501443202793061659215338562995102146277296803631605486462167094465297675096289024817820005779457606418738540682036705396076770501125931008*q^(3828)-2746622148653296187403989591706783045594394666733749764492309660510288458871534320197003840555278054601779221068599199026363699034359108013297875*q^(3829)+3132585694576349465639367642246768444147086764664116783829151147112592921698817500570763776608682490808522636456584889122147698583140114136641536*q^(3832)-3272899639892225033218381114092701539955986370685159338313852429643688689099445520337673657900305041481480900679248456777980110496425411121217536*q^(3833)+3732561974186565969360003612694003842777757387954913986570783419835460397719117216866045340945258403764354089955533820617105391728499556507648000*q^(3836)-3899661060473130652854335201563232258311539322066260609740152236417288023102455440148475414300676767366877320625089207488739488869708405571776510*q^(3837)+4447045201729397452664560033494922642039082427520161760758959487750992851593966044762485282021354689640204462712247395681630500558155082235904000*q^(3840)-4646024551051915150393537435079149205254500916581603411824409258173215704614057323921342492205250834621300563958743610391998356947801872285696000*q^(3841)+5297812350955133444713457032188497692978020245811622460587415174650680934447937134886992633072175942580710907108752793571804473827576344166426752*q^(3844)-5534732878499496378669058655803880543123193953565525652525723094681989704608740404976062053266171525388086724137977304296608275165176659293031925*q^(3845)+6310767376399147727191205056882339452315365679252889929275935495538447559469419178874975435914011504408260560495628300307794227766695554190691328*q^(3848)-6592838215234896920785086603402798823268563336517929073734071272357805600756528040101195933429496068870807023507123295134111107999036027531264000*q^(3849)+7516720573012403611214386004692256902640437417754794859108914074742459177317703095001287958444761515887590465086615775319560675448041065737050624*q^(3852)-7852515835271737454816593636106058723164493269188555153413073142715819047911769977928610652895892566253114756871368680486854497827686650694010394*q^(3853)+8952314596988693885936697942894141258005948380309932067700946173939534839136031479292169272513344612516718894341600150135908691004041741352960000*q^(3856)-9352030911655449226826177921407439610053829481858024705243284861536514195272586663866491795702915749906049794033931229004520700460909252289757184*q^(3857)+10661124649880475982822812987749588930737146709989579457982459859902742442730784850195601006313364806821292051095442001671258556274211620281036800*q^(3860)-11136887121079818550551379356699944475398798236854386274720210430565309329095024002878054645737439729628485053141578269894719090355081768265582250*q^(3861)+12694965467238771430540149061347436897276729854152379832171342246153613114190662022211723767185809777434595843753803254878710379561954428093696000*q^(3864)-13261191124802240448476939930812908834430831666793997095168758688717557602078240785306817300790778799122906856087717565349208458418663086510899200*q^(3865)+15115443849111492423610374781394493487413005611435417416029743779683788648193858974615398592211188713756926472563202399915500253579379400847280128*q^(3868)-15789273356871527291739270099267577915271240211982372801461595627704710503348592281535570494029756276847269170726306588261911938404691092504756625*q^(3869)+17995802700358803311340970278947595648593416228372301205783055421008268826722017060546471734603199249893824786981080513277343899451133142631008256*q^(3872)-18797613096405735000420101883093224971431946504433712025482906366051741270910326615958144921072018101986256438532140771689636203293843727572762624*q^(3873)+21423111124297987704831517908172708186032933849241117808224249507614891338510237180100444282259119659608325967453157275187756440612813232566272000*q^(3876)-22377124749728145811767005585147348977932831068433454199915503232841087600684198538920299098616974823291713932994470322983851471902846132756053714*q^(3877)+25500865282962347519065969988303477595074869925426754591148114734092957318066151727734868942694870990937577247313606170601066492090136611503539200*q^(3880)-26635872880668246306305078336374074766676131340980172862181510515161047211373274026779891580041193462519573299749926356346337060125730433359872000*q^(3881)+30352076796582814670174177829054659900965818850648604645366566226936422744659075133924611953420933345980512529341013864830574215018927542801088000*q^(3884)-31702296111374447983417462274622548380761029416732198243908966877978980608978379399732900510977794073112274063568156904117235039623346940899614725*q^(3885)+36122939753631659273986754499606841612047334377687076065242472996220520586457469989922402690591193855418919120244487742546413018534160146555736064*q^(3888)-37729034936551548928697834944670642578412010654484566568377842129503427552127636322889730547668674543006378171175732459816369591612654138691584000*q^(3889)+42987184355309665250169213715496046915661004003143115558874595168222946096064222469070954992311753988120057990004801893649856581131366210912088064*q^(3892)-44897476183446505651382116068417531157635729749153940897851066455412781017092756393181325244310134467671052493154475408729463661330801298114158847*q^(3893)+51151245315534845219357897687342775715015665801223716033182917928802999099565965858890711053070586374764487238205998094882346826594263749772928000*q^(3896)-53423147820190137534328775530138139728793607321338726524188089789955123679004018754171801148941553566113252207673223202438641230906355972826431488*q^(3897)+60860396960587278023180196632945643567550205552628779324265993130785831589083245002112189219695492056334291140855831781643065312332155117128550400*q^(3900)-63562122672646305146487588173132586275242382211397943616356615517253398876808375851380543596094653517225759540819231253841338345003166412205627375*q^(3901)+72406035209942314141165183714398371841160077956863923770646621412568752011699134458601233953187342093576314579063857244052476371706456242896896000*q^(3904)-75618619072795200733026951682826932306415384455011459980372766177709533882354281499223567126378827186855071399225323260530321806162233431221862400*q^(3905)+86134320086576257602992181048076707020229720034193070166703067614024918145002212646649423519652972463629297924249607221620170582754541056656424960*q^(3908)-89954021380138604202297330892269467793612749317881097482513984481521454989339060395150259287061790236486721741579324444420031904987549854466666750*q^(3909)+102456432066230443303236916869245694987810055263505259666859805379993676311093176771946075831763080112758889697458270492369916659473545680031903744*q^(3912)-106997584698348816325670760600238283428850465168217967565348753298354575825574697424809178503674658978808410019255349334211169815614228988749086720*q^(3913)+121860742573331759625980351640255534703368218390098608321382992620203059657524234743986537561343063976585045787714902485684139029914050786992128000*q^(3916)-127259137144188183054734539825020902003487564417203528427811089563438026334455536809127276263150620980202216267196453448133564838618358232660475535*q^(3917)+144927254619062501002374243659161412909262439683049775336910038240112921722014870854024700702082406451934065572185925565562918438436063440900997120*q^(3920)-151344151125434257182067768485399668179806653579894704492821490340787807635397495886824157389037260216758139761478406230347266377222278824873984000*q^(3921)+172344735555502312955733454173896428870174741896671162429091265237945733828756978592051014024612326975283426925331410949320108928628333271770880000*q^(3924)-179971623919136093263925835091739229656666916592548398830407685156205728416607774579250607213262005996092648637434076216180486248467438469151717300*q^(3925)+204931042083851903093495601819319555059491278708397723497543400454730579072421286346266535455191772418701019128223231712495491019589259397230523904*q^(3928)-213995289387563438116985322302443078052582658004156197432716133756966486363012778489423133246716191705340660844410851530042489004274351480676352000*q^(3929)+243657230247272489360814334518110455141474608428633382861227084414700741590385100633628385194448449914912571216139341996605415833120690093556508672*q^(3932)-254428779265929584265954671505676827343529915519350807714228839599540971815472598878226539907994889702937978665775837971864197953935109949848585268*q^(3933)+289676152813971902596147830878236330191010091743189343167208112434283733207293476145954079718761314069823666084690649715374922625342338704919552000*q^(3936)-302475466871596006489130590406234751646113552359181109743067240898575936332727607509587330136462273158201951696756568016428907456299757221052350464*q^(3937)+344356376354514562820912050331563804196750477252468664452904570481773989102751189305829065608874797837840056824514815941543193728908540242969395200*q^(3940)-359563861594616015866692106549482057514035275201803095607307547265478440252157625971139130742336589924459977009109079375493734385404875872167331625*q^(3941)+409322404155027789314216298609163374370370038259202187351698724043047161334018254242067515064447177357443488479873076294866666754530161664489600000*q^(3944)-427389583009824015250038781575356478539648089325798645271913797237755162478525573262865453049715709903872351842556781707402638794267755580792832000*q^(3945)+486502373281605684356922680691978834829765313654798462366269509883411288669089305455633237236660832727668267404119620931291313157306272699341058048*q^(3948)-507965133486516814982886117840020260832954734070111387713528874951371636241682365319329554043476267093183229459951390887718485154419240820715661500*q^(3949)+578184609822022136771280446802735413661171782010277866570571590171877970736748491889648231738938743007353625659772909951980930141274221549551042560*q^(3952)-603678913187482282662370871173506210117526439893165331971001842401309316315354991546154321475175727477618444215924999843312663764889018426220576768*q^(3953)+687084681731528501176533000942843405129964732944567891081888881883482152525843221415960461378922649855600965353244435532712248444997601090441728000*q^(3956)-717365187761193968975781703620327965188404217518909705092912853951626960194760447376131412417442893628527499498800338895310043200497809496716106615*q^(3957)+816424891077561384832904918505597313658154038208442981248413058388831156924714320651261485415093958192557794292126111958347410122422979124794291200*q^(3960)-852387034428828953262374733618073431255366232876387381657317058550085364807727232661057090764642836927610311431148703169308484796585031961460736000*q^(3961)+970028505420956332075762294522156462985365892885872809339422574359294812335584225082426016351128937710926549506190308368723441259316156530758144000*q^(3964)-1012734665527408778919379095667121845660820294952439541183555219279100370478250751756565564221972688288774685415094076451218076808534757670778681025*q^(3965)+1152431451768044081227398135382662658204196617773424856083691779432894347170482419422039526977642410291347210003032653638517266314065173435016937472*q^(3968)-1203141970506910490670274543302651014659654740028993263227280893526196359780186958429296889308540452921844587032602467176014600989961717763305472248*q^(3969)+1369014698016139313174948566408095920621741772052501676885631551321170519804593514780237685733487957720356145542844883581799776224439933992052506624*q^(3972)-1429224640445090606910005426215057475409333885606655415600422405518955916262697228568669294363833533021338827509245997015406047439018377910784543277*q^(3973)+1626161140327797712052843288807081847009973949912536544483596213222289982453314878153767232441562511984293832871565967726730411341685583558218752000*q^(3976)-1697643858181160676051498316192000918227270961763155649388820108298343531555464163989731322515909724077457296729987470362087446528776848650037035008*q^(3977)+1931441517235490624570037969377620919446733221669260340547103763203257600525399784634592742757384539956810392590097938815945473450789363049927577600*q^(3980)-2016300269726438052461003691028314780625296493760662923591057428322805330493826291548174050461839412866512816299312662770435774215971443631795660250*q^(3981)+2293834702393591369363893461126980193829223077773495669514820512310761032304839395429631734668287902936125255442277082052595417136702824360591360000*q^(3984)-2394563819432331046266039165548138849322486189351454977422154689503818421006167598459231960965133373976664726865526674926657224864239735188424294400*q^(3985)+2723988711278229480878875903322601965829307607733305697760084737373920500516178124678504269646259133872235580093484348013507006232339632768602658816*q^(3988)-2843546057007388183149900986584734219457400733396634982727798483212272833075355652536092279893226147150681638171609763107802887423156392207312004625*q^(3989)+3234529920588782055043466282485544218057325217500960265866436989417836089699445255626372909166318640800318086135039201579861533685938777354542370304*q^(3992)-3376422737863484557191639310622290103575440809519518986262521951572474198683965253154509983919998467635255488587306423615428386628363898795818352640*q^(3993)+3840429375487153905422704210505201920158069802074526307988416871731281602774981005537358597220638885168237588114991741699394387034962315131911168000*q^(3996)-4008815973698084259447702380240959820855797634134932150513561076210678278604611788297844462280006751189102189102789403883570910977304149427666063025*q^(3997)+4559436687957900072524153248744701027453477645167927427461608893358476205180399627763238869881471620981682004904306662266439287090176977589279744000*q^(4000)-4759246888176314669568522151163354569126893471349470527611836474687707329357872710026982092110223377398987095166832225847580878688030435484868608000*q^(4001)+5412593955377742103814445647181898701070614274373352705127201808140091856182623668739235581685193528419362981510966255351733244351046971320782848000*q^(4004)-5649671740913486118038669364835725569354273561644694931449421283232282056324686416042936309104286268939050762279878436588074782189535481183572056750*q^(4005)+6424844406078525183461570351027399260975657196902169780411436958559814964027258022161614604392224876871352690044087604269389384889915733129406029824*q^(4008)-6706116858217391431063515700113627849531616502985811442357113854588296231512006430317986930354168191251839608001383400156509876810319763615813632000*q^(4009)+7625753172351289496715760579928017078152876570421092905836661063835698544793341930092503484631191331455335833275771847527095503814073558543210895360*q^(4012)-7959430518036784725222313204383726359243293189165349252272040142732981678470874086327300399889634135559100049249258960436468187168735200576525660490*q^(4013)+9050360776677486612856061745909356499975106999189592255029173671509186946776937062812307628292165603119381162427357916761182526606311038447170048000*q^(4016)-9446173258206438024793808347433130637863052627796323363906337179167776552836966620576144564509776414951098600027900826843856936439899433275809726464*q^(4017)+10740193683424561417116827663629507806554938166091554211751202958062747437869767286772106450825934405586117470822558394910116959987286450962814566400*q^(4020)-11209672004622692454933008348038317384167619311135776207180515138650167767109208721654870998602441067057010522752653009980555780441134695317973123875*q^(4021)+12744460721458814910299563962095960086961931702418906375872526606853682809847684400510305347817672875351083825066271983069306433229607172863378560000*q^(4024)-13301268059570082279332768969094712856892146457913806162570704180922690080593865617246153898060213322441158846598742842656329850282357929362977587200*q^(4025)+15121469447903097112046498464211495644878237056070330463236265705280736743523674227708926301115803012109029440477579726777604731292819045122943383552*q^(4028)-15781794480147069721820424632126743642636082933148686562964804996418494226892709038434225178929388079351165449166583499066013319196945597134728129750*q^(4029)+17940302746994225982808388235858314152128018560211653759444313631869737552261311683829343279434508850229380055346192948019835940585085776555582029824*q^(4032)-18723324866261468746579536361158024407555335471546505788775197104501586516345624016182063214278815381730959485488946714876573613190836678140888678400*q^(4033)+21282803314746797202245282047468252523483543595666361001195540045747594444449596153401396186378444249464423094507801854977724055392977552196282368000*q^(4036)-22211243248445474101727203200281959490386062108086163443708558941227118179157601128083406257821105618915113691611645402182071533314914188113461422269*q^(4037)+25245922375468052223469053726313747874298136604832726547843291105296878705826190984509269191169476992477884033342560163496321541864574735156584320000*q^(4040)-26346693832060751540526070253658320626056947983850468153489851672030105869855882438047638029727594206014930124355991046129573597668831546534178816000*q^(4041)+29944499252821846404933057509414804628531413592117506773721123804136927325651843485751316419094958859527174395661678787118992342300751886660769536000*q^(4044)-31249480069349576638479130561136281409694220416837949631072077261675198399279588918806150232691069767861038522987019405705135023695983675317422984700*q^(4045)+35514550562702231002473142350579540077052246295816628861257332612223292438746159549247004788648632223876639932502145797331665264849496141956639588352*q^(4048)-37061495192981336077727178079137770128149710118874946871174447253378891183094319164841856761847024164581289149168073283052582063259358346806075392000*q^(4049)+42117162146006990416200366820446487928419924470339706006570980522748391020694429040314818735539280278119487094416350143545807982031013377868271699968*q^(4052)-43950781306939496043306779762258822920868315021151074389950181661023828978207448947207968344341521983497096648662036240634689570789468519912228871098*q^(4053)+49943093815939318920503549041402794211773859357856811622445096662191513592043170241199871190181215725776192544537935843955586115966543699192500032000*q^(4056)-52116331809149272596714217552036816080986727770261158658049306991332039751205877328933777164124313623360632420182617743728561491690536943605653471232*q^(4057)+59218227028224165614101021051463128850912626147272652543143093421121183516783759999417852363253578213999496624133025912385578986811497748673507225600*q^(4060)-61793772806631865787280680936975202292472135977269837009571213545418195367090642412347230564008406655432324226635454430897463186961118385817895439250*q^(4061)+70210009250148762485115331975958824118191269280745633923762586339103903301068996460245774136748075444301385414351313136928402292122913291983147008000*q^(4064)-73262083858277847777193136146037761523835360508623887904077167453320693924940529358997829661728733357422781887261673470272853734067532573047855513600*q^(4065)+83235076762482592102798651126725089394680256347943290104604211946223377420941287144546291857479227410096632163999748030063908989975793837787296530432*q^(4068)-86851547527195253606206196788404931816481881154233573737486206837961971163293739594440868880015878850191804944135040982406236936985462318324555674875*q^(4069)+98668270652292244507809095520147673834789886950632575530264669878154606511547484358313350075511283196837430095508770407101684251989357355540095489536*q^(4072)-102953151651963885582151119074908657224497658607045651111090338213054895711192863545591177296665798758047587616755874770890758193731370142624198230016*q^(4073)+116953299759212056708343716335182776489865226401707658721495415961380706849421061076539776328906531682561533291341155207482452639922626034044308544000*q^(4076)-122029708907432943324281356991206214545168739410430352869618745733976907573364002439599899904587707091042854839010078060813527174764432891427814876338*q^(4077)+138615350402259011470071804192840325436615963893377828339251076257421423582237660538002573683756281641534863229018227021410012710488124979990511616000*q^(4080)-144629006245909725788464380124603498309644736583786392521655231480590920879448096037244479612176009089112998660506413257124072266481431826376802304000*q^(4081)+164275997112339414926054551658374029703645144490901815119059908870526061341501428116152768326892564273092999451937025514638872461127224784951342848000*q^(4084)-171399353516002751403196463395269739567233093833137180337639566484652132423401292544215667166202565957818191103701320106931533625247235329720833041250*q^(4085)+194670832829691190705724239899004611059130931716783950849884648935944722641000550034070691822185368939883914583263749290023403296398963220428807618560*q^(4088)-203107967514892015720333487632478988049327482816839378203285359015257025330069752339106055617666384867297795393629326869671521768582719839203270656000*q^(4089)+230670312868123498598000014074461153534970362492231721317411673647076045553704527770448490961730782227711052061050815340040399124951073910303254577152*q^(4092)-240662706787622228930150129934100528134256604601735074346307391779087133449936436996395263432897842476060291706156245569625724459456959160778400553655*q^(4093)+273304396489864509551710950054187728119502650561916580003087670560549064699782086616883050154538774188948474060119645512834591014437410854810788298752*q^(4096)-285137765823076391523306862235621340560154978919937210092055286031231532607121942741070589338461992654734400086416827338568541316514367588293801934848*q^(4097)+323791675642219182672665734439974829318454370947559214577218812589749291636331993069097748641966477983871408684153484610850076659767411737829899468800*q^(4100)-337804047480578859312157645922279606059492182393358053641953202794801000266603394183855861697656311227399433889060310047077417412988084948547797582625*q^(4101)+383573805188622167256197319284378130980568218119175883755295629309395793846669386966638178648364584059409863577903681039190640840209385283630866432000*q^(4104)-400165062544608557875213070388928694890059856560546780719611878470129126561621382185485359524121550633607867259879370376612943644035191303800546918400*q^(4105)+454356196252145500279333814745479446807817956374353299743607796122697974825354614044739277294878627302171473257533330042657702597689769872597950867456*q^(4108)-473999358822321301440307480101754993710428176189998312910348563818489214720327125300909837593578315672802780263299123989325274926077494563039388381750*q^(4109)+538156108123940145994414525305361888972899080090179573993305214453495922364027246300430312789083816127804482515256632218231989039886799138144402276352*q^(4112)-561410663384475223027429763370664066142991137107184457619930930146494310781904854296835794378868812403592537669021561178990236625278799691915654004736*q^(4113)+637359479341869264005983525334448594181186747993059492841903209555519818685897826106191491181501464855335322315677241588473041880508855223234670592000*q^(4116)-664887135374856171197911830605012702813896350773473510831414295443358908969020175662159392123431857333428849516379778475891964301059235538274743395674*q^(4117)+754788080639058942944332531784418845239994253417199500089347294462295214048302132206103864040735459766910989978354054381667026891472195099079521510400*q^(4120)-787371379136042956556644051941843590073789146130383302727220657911774031725476803599671199413287462006732113562495166786046241034060071915013545984000*q^(4121)+893778858127862614953636052234288204783278991333110022978013680574493719110831010374474276872659175328620250669566815353491478372954600946399598336000*q^(4124)-932343165128403746437106146356787672142962520780979623573972703305106492586286755046353950489489757276198252599439165438505785482321841325877195100125*q^(4125)+1058277672137171845909986721919686559078076619610615927961620708556276948020885549478862935014226838725273465371753062237997861002440300235710386995200*q^(4128)-1103917157398038145835039463684719298207069385450795082265983896715994923416422589702141355279513909670206834794172628109809535325586279713673547776000*q^(4129)+1252950034772586514385629360727325435512928014140752833824909716131244146373271347992447750655223279995365584334157807271061155175312043222788698521600*q^(4132)-1306958360777019395499672798952435130982598140887358851265608472721181967347088839721931287124474314546683932838981152609838555183865511380418349986392*q^(4133)+1483311918378188362072938854688731750346600369865034027792158548069856464162244166875976850099722071052918223463691012189192858951308489794173166720000*q^(4136)-1547218489889672062022147078947229456217034367688063862865073912743429849689907839363645775509909945280711573174665009560459688099760454237931648319488*q^(4137)+1755884260443192077310709055220973265425759952476359026812873011267579860933420022615976381110750391728083862632089460999718692489984007236219281536000*q^(4140)-1831497038725880916002957428089512918572355865602738487766677346138538727707609583199349151783478050467097410535186529283088611319613196640073308533250*q^(4141)+2078375443198500427819547770377248742206215914229622428854411702682764534498707675868980954605861047308147541035592362693360056819961023213747648512000*q^(4144)-2167831509740435055050993708595939071517850047165838586279783687453108641662096910338602930496622442212669568644833642448864786103237399601168560947200*q^(4145)+2459896795959715592094232878159438357503956443906982887936638449361155839059717429231949278906802704149031660268648955113393040103684786475911627182080*q^(4148)-2565722063663047577885241104447236051944690137434304696766612087335007053580104217075987134316082775329555600854768405289976450994130399307820806918250*q^(4149)+2911217076136034972839925759528006452590988126877835862225289692546831372032731998569025973489603827599467435612887998264499618883799411066742033026048*q^(4152)-3036396797275162994715184074899932037950654539750918219382959343773200163545796808232914681520335502974723224616379509071264523953085691283530114433024*q^(4153)+3445062955412462172346344083693174980478874475817846010057457774204859975403843822968642821599508606169438684121891065351390559813623801968098627072000*q^(4156)-3593124972033117387499355052163528683264206657961911874444864930332333405075475490304609967508102054370337305790440742059927060605801603055740700000169*q^(4157)+4076473799994785698467203428628082928840765064974570712544161467731931648193762811859210859836781955604567916686202709178725045147166451667726552268800*q^(4160)-4251586831877227200094708152411315420461711849710378976582184015474005531241540363412596149745211158920722505479861303570044886982050362721567997952000*q^(4161)+4823220522227102912350594207926663186555473619144224602535123395586313302307680034861347493275626552776994306890585708023115713477779421801818597376000*q^(4164)-5030310199538674561017673929924827214638674422048503655341937793040007803983335792398615197480213580671741896193281594854036651910967410849727040413575*q^(4165)+5706300035688300536954536113095914015782476621270988702991014708155282709093985036490095536367223038938875778476113880052629284203925520375774810311680*q^(4168)-5951185869163994660971427703539062712509137532175507294530956683223780445337709933043071351023774511859723725130521617727366417008155136516031565824000*q^(4169)+6750518914559310713472487890694647833771400681087005610060858787721534579731675590111175862606809852478585990503593040584441073297550876052214061297664*q^(4172)-7040075968617187827852988467553627545971414091718053067956783621917088824412406152307435170817286894574637694387655226504547504295518029316287983474238*q^(4173)+7985182296585834121927541903578969816265217480565879388248417729180792605900771533261257213635585423952039614437292191919854740110410114488297838592000*q^(4176)-8327532005686446885819167021870158766409324861055450465947630108242682300182055071156242337553139048896489627349358043455913078567481616922901173829632*q^(4177)+9444906943242926110356804725966769760570856829785042564971675922446121165734971540921824966733177296370942065700469204778883813360143966231139021619200*q^(4180)-9849642307267068062210773132726527516522445507097846378793246720610693430813011276979929638726414172388782856383681619890095345709358993682165958112625*q^(4181)+11170580758343116558799926431695144738441537099997855530479371449387512092318573565220599617184256245113731970456978738874841636200092562017776938944000*q^(4184)-11649032090255274354827067210534301202401695908795419308780057128097181027113914150465034446591017897203272481693383099974857556332385520247593199206400*q^(4185)+13210495058698134904032641668144384236650894792668075474546142199221232625081369579202823294527014511711875212247312349157890183943611048632960698316800*q^(4188)-13776043562557837486623135340153748893711066234914631381836212125917549864633779514895127674848663238177640136243244214366537373048659319588874872262500*q^(4189)+15621680595137069182068495753657852881804089569997187682278148560665343551351476773619762225050938025542950029531500425488195169792066751772589764259840*q^(4192)-16290128354373232832394854276558906049370172345600517092523451475703749706109518030915265968550302410151078617542572433459795114027874493067787928797184*q^(4193)+18471483865870324086663819546076280645462999776143189517877031657935165206739467535610564811467820778776805800693637516794457110297412962376793643008000*q^(4196)-19261490355675823556046942915197298844886190864619928319744872314530802321343960018572266903527458199571012551197324526592075430958446422468589881143355*q^(4197)+21839426795988347756218612384169421182023510351200506306158412943915845078890671854649791368519647365172055197335571696016100446710409909743143704806400*q^(4200)-22773023840961262353070842222012718166878944118610535921027977537402397958310308630105157371325855361289286720853057745093128845211354832042686517248000*q^(4201)+25819400552331492389647737250323701714446127888641087249725081577654034355433843595833342337379771687799126570912703882289833883008805720656388859968000*q^(4204)-26922599779626396328506437519535173009157803955404768579506073179541707686818397513639323199771335793480153507996658587532264610618098598795060571726045*q^(4205)+30522253328676425166954757904039474313656517698669841760054624784082887587002417546997025019527051284476381830084576615545254793673115620020307505856512*q^(4208)-31825762675066005189909951882129591514504072296225032514066532417439975427150647620965117591458096717584496913040678969983446906498166812685754523648000*q^(4209)+36078842615332580511459260611486673258342111024259953948989952715112755721552011422173847724796375643787428893698083989932455721674964065812080154380288*q^(4212)-37618911400956400000624423306044395163240815313673579314355426828168883606421243276834833202364984366535261463919235895432983815405473605920970302262526*q^(4213)+42643635046019042304924574179768386212855768331627061885255184566311307214984943354773524736183614472764428965881823268170737720455432707263954190848000*q^(4216)-44463050607341545690856765003879117926397651389587402536531138690879582841971884844543581085182507615954256556180455773935018730491510299145642639654912*q^(4217)+50398951730082782274466737003949527645980895521448370877506356922850995879718429219123372290153118781763294361704756909198985456709079224175592382720000*q^(4220)-52548214702810585529547924451038250354487908088686060301387203689732195406875213089228691544732901636638576823217528590599714550207160228833138564643750*q^(4221)+59559974426018052959014727288705260843600925843169668869152439628723202339876399607272420943820215611887719740085854983540897311712305096850273304576000*q^(4224)-62098684594999336999836121239092809133242150529422866861444967326833168739628664682473458727192595960992841716132962012692823527214921473286715875787000*q^(4225)+70380648459138954564448546327449981448205587822157829597614287286858961166035108733655582421473380408069462246679347897216496281111951081319592409104384*q^(4228)-73379138775491566782515209748341081963753659147586861870514696098226479275857933999679548052396285164325207817427429442798078875431478579504380013730000*q^(4229)+83160642480738148616041191056103844133930369343418471130230063340707729599698939378729516210477864274187959203205195240398927107117851570880562930453760*q^(4232)-86701905538282080890924971381648421060814717644010513038278120694739864259310538608504779064295038910186004722217754364104412281678374773446576358359040*q^(4233)+98253553653521620651658943714345259109292888009022975519552705936730858387551794929990841030080987997981642383640207831910090173900280845647976355200000*q^(4236)-102435512795429208585541754028397426972501279746216734665051586675009845313564655034456964737445508836096917563895510170083057741857080220200846620622171*q^(4237)+116076580387742276261341171151342643085569807387533800537090617151093777747329527400216638081738293563069118702124746320980824828517575549318380158976000*q^(4240)-121014766890020577998709134878061046259966412831051161159389587727521624289653243560719875138219717319197737478755657965816929596349059843574117609472000*q^(4241)+137121924237280776248431928359148098343600103314150741598146260606164560181819962614685989737323206184209385979212350676729449361116705476789065710848000*q^(4244)-142952632935097781637729740751713369186565905356534262442050546215966846607827756965005246309893552799769052957080515331599158911348270065631261002704300*q^(4245)+161970229045282375449181395366398354718207001211311049581679343988037341616367727371972895074360509720475601435503645293534772238751813106621610927778304*q^(4248)-168854237621546571951647328750156273024138285758293570562843789639088909521708724536998593796862499726167713544967632721992257731458093686691017359360000*q^(4249)+191306420140145419300206685074370112219391159178106027601278244096194605409746182850556062646959508661994015186900684505856776897799629831860115385636864*q^(4252)-199433372424554255986456914874928141825821467026329398533663385555039486014714845378045705556754157074178717846457121220826084879470885014900101038542177*q^(4253)+225938370777371263231622303086036590013918554915622896566606643715438839725875362722789135244057944018689178508109515075474124605292290552831368684544000*q^(4256)-235531942209834466379527854772076882555722787157086540814464711454994242755707547694564412498823036156542602260106494170077047747751637279890240015728640*q^(4257)+266818898809273198392503838882364490780265058680247376216382321523539870919248117093498425573397233462340584469348268339626143742654222070665904280371200*q^(4260)-278142883176270576985310381157155337822087811668388887031388123839534720129223923550467197988651983397915558133150865943222182643418623667951103048888750*q^(4261)+315071685751400355105613840760772218183791173535857031935536839602746841290578514697865277737860911025726155255313941669996173485837548802551658244992000*q^(4264)-328437166962507130003889709415481179301591150792924610458744524927441907900516941666840484788190936092382861624276364247682049354461135005403998170316800*q^(4265)+372021815363342909597712850168420081434109832988068634060581642619120285220688035768191171695874440645316522661052584467025472497117878357970101306107904*q^(4268)-387795617050419517070680859127089267629241165661471932933552762518850220736367496679263551398465794932685754871532278881094030648996509175155485894960750*q^(4269)+439231752348740605018823838021435183123919056620380086007182991042709506781801445079006447460765716824260409980750490134130545378857395919881280421158912*q^(4272)-457846392209298646055946406821993466854356013806684492695711369212766511756212630426409739018303141603579178598230755676496005673208703062912649762111488*q^(4273)+518543727068644087346582416467456231927116087986528270806614677392805396822055145377795378513651115103600777382881593541566019040291485048812359719680000*q^(4276)-540509143039470511905421145772569751383949597714436647379683842053159111491218557691323234306226367167186371499399826605847551338997547400797270751303008*q^(4277)+612129663090430403516443873497856186668936671038810274871948167610874349818071932078938470929603666668741394792179501086615883449942328974419925463680000*q^(4280)-638047025687681194821628989545160938817834014369950088539064221030200969096239774746267188943616665796124574269899436646673720702821720835782389805056000*q^(4281)+722549985470697499740261795091753720807223732743956500770570729976981861585763025570631094116664412484657676815263298963420797774721514848381535195648000*q^(4284)-753127966214221515200090198242184566242445407299471682239287559814612231966847274517247664012677084433370039199699485609974376965207468075427057313802250*q^(4285)+852822884194929919185483053870216518487261843628712391881534828823284320867782496687321196213666700806285058704858780159172280897321398232170243056631808*q^(4288)-888896815411753561741410157730236216840473925043371563345911149400972694857275329437782490403649498042210875035963485948931051730437962101828470489088000*q^(4289)+1006505885397861955702760648822909397414894730923780160740833517734435350312908114899855308841835414550958736282906363070430024673048700566626476589875200*q^(4292)-1049060323593233511556119330310152610312845661756208851270461154800929755012224685674532741560492832527091356347996288758823712276725816168594543680849986*q^(4293)+1187791910185819107961471802678225796102545332247798398736489856895552127541649636547871571509124941356002631430652633130433849045693077836902765701376000*q^(4296)-1237987205601910497393204489536838542717457665953207835029124094606739842023625810430404642338837380239250121871984346385995576389229370824195363576381440*q^(4297)+1401622385676589179423355682979431411144101113137286862846642817275216541852583592659737602925996945703067198414082450307148659059181962738146410720499200*q^(4300)-1460825967004640196523081001879469295497080284591576070420093404392519780024987168146447690595487462403458307724186729001631905550638884918359116344187125*q^(4301)+1653820425369036145350661403841353143825562328759971006398830355028065449271066968102065022095126698984957921393057038823595834024648273481759833253888000*q^(4304)-1723643633631698195036241982288603417010244309304296961964648285097586579641307437797736631254836024088868324135759338767498984296850972796598312363622400*q^(4305)+1951247628026389308095874567751538528505792799268769329794532328450078317882408676936043073796528791481358347058870943049314205703998753023918689613914112*q^(4308)-2033589080682558897079200252332674898302113033771070210042352054160454479631876277910373232912055693599323827834081333038320732694603799449760835125600750*q^(4309)+2301988669851795824258280038010101256317389051124959109732756726608247354204746525394127787532540776632080888680937405500218527367240422419321074718060032*q^(4312)-2399085309048609420391345825595116075061139789907719974219665732407459673917188741113998998210386730843433121287907166761114335916931898211845644726992896*q^(4313)+2715568600236940103204207871917650983224073902852018535586432241698886292943209281648222962082360531606170463292388170429908621278089166485332771351808000*q^(4316)-2830055782367925454305168264552873249855212688463961722232549334218981223217727167935727424240634157741427322712017935274261863403346074972062623690657032*q^(4317)+3203208616019988385121906306110451594558554569770061366058697067594182609815947059081144682017786834986006713158261350476236591840060644888954055469465600*q^(4320)-3338190838659655281967712275765207081509247260871262588916424774767194848904881160714207079161777355160780204660983896105836380446405564495873666236416000*q^(4321)+3778127105602499996297069471253257414774633863740561486459433309062779024934293245526945446049989326596370955473857347118687654318438050393758609334272000*q^(4324)-3937261248718298804529072578983358339697898966962191283293819230649362633128512843310567676599376491837419314951996624841590560202054878563756012460267225*q^(4325)+4455893948994292785810407165545052280264451880357422022053377398790604597491268782566252423589568356533079844853661756815996777528953186918105237609431552*q^(4328)-4643487237417913786678177153719280580404440211592961079003710436795508484170382310971218315717814650983106704485532197071608220033164337302769743626240000*q^(4329)+5254847464057593433370982592503089955737361110758266926021399771464053330782643412385263894161537814405991961967565765494733451086075024444822738703131136*q^(4332)-5475972746137948957358747849496833083900598387356090187844347353833044288613239583084827982472035279822180091032019652975168693820421763675453545081603224*q^(4333)+6196585039517661099857253741516132726562270088081554469003310843675580208353187763786414775828071083806983187162534335423495803296051147120863792279552000*q^(4336)-6457216432786413264741237168712589647592942905215480101116840255132498059008989059337247844772269622239586867585357266633537155863595525980233571857235968*q^(4337)+7306540434684283960196377316647807136066049325877696738376735726046443812842457226561814894697428673079586316990904152981914743921263746489910818037760000*q^(4340)-7613712925110651465087392899689470089137161931416531535950209207879562189728698282726388641833749858080336415859766228540226660303984570181036294666624625*q^(4341)+8614663004759526354448054186881796708416848190926632693022786024602326347810413930182935447040428677628787160685984741014502742962315097803245625664384000*q^(4344)-8976660215689443784529230522807306523786645379386985149007813876082451219590594817012937153968391778024376752001539342684556652720828344901778153979904000*q^(4345)+10156216788347709369777929665650220828923735551927230133061940154136838830934643796540864723304336966072503378864410596332490918876298592666626255438757888*q^(4348)-10582791874872676215440500181661096622298793734272415377542820513153726972661605206742364969933419925093820103219896633525429055570861116748975956657157875*q^(4349)+11972720539896685026992022862754436182245410069364035476548530775307855368961272886554984080113976844232495175914891757250271885675333850217083295456296960*q^(4352)-12475356033384008894138057332204463136944470459655836271594498569082512055167188689820629145048740475571347541400601380113932150390712132856279103332515840*q^(4353)+14113053485941788337191337831369944357367009880244581601222462465987697095947189301745136703495389890321674082286231341803718019593227673557602267881498752*q^(4356)-14705266934322352945798544158633782387046681509733895295375248241504350628380982859385172821562284953717087107116686373306350188853995795727711361993866458*q^(4357)+16634755926041863886203888422414965877659249719721512993582815706989086717513985041152834734035064361107470313697465346359292823230757365862078506468121600*q^(4360)-17332459374651995410970991349904646502815902237198757664254410166222191847000592893125935633189006024024281704068351682683203258952441461509199975469056000*q^(4361)+19605558899684293295111929089787683815109140552573386566648799751695640350706302644071080147846304651126753654400482824990438299629325978150417690403392000*q^(4364)-20427481666046789923658233116378719150690486123814968365054424064819619371468323455476668767345140198025289766047078309261020380072416942553159145352723775*q^(4365)+23105183131216234686197924693919735932963673891304947483113964751720988829095346082482950352643967272650617309463419919969898692196120075578140736668565504*q^(4368)-24073368981563367703185732340090711213422357764304320042353474737302803246698478929592249295598391575162853890379322965359561387721614310426142083891200000*q^(4369)+27227454500964306848913290607681482872269761980712441251148591460844315897714604023376489313655331581915991533114665069210426789306219176024547333143021568*q^(4372)-28367846279315231504941843595505682595537799459351911954152540768876880598184955162111155855013137258780916418447929445896250400281790766739069424166147508*q^(4373)+32082791553937619224283052899136746195555407189033904264943772653092437146000995873525254416883628092198659889861239117808868764001508905727505648088256000*q^(4376)-33425918596321217319273118142904393640280203029405619387662552714549676837943332858037406668191738844614726967212383312295159197275960891315445834807214080*q^(4377)+37801130261188435887781447084867478153547457151486087792979092335480567966599202581170929655793259341845457232290244672357108799543991665216211330727014400*q^(4380)-39382916607023021096321135609237966298570856854164057206340555044658266817662221817997027989461058354700320333929584955517547523902473131510934168584526500*q^(4381)+44535362643311752127304819994478230577037207305589113005962854783206123516273585500548125820746985692708529084676196243307351102548260523171887779521536000*q^(4384)-46398077202086079409076242228732538737583843570773532722196969708273984577989391785025021409385654495689373546716260970248204178210397170320053115686092800*q^(4385)+52465379244325893943236803042182302346756496339701481525948349497716886023332214283356491394277730647250317049192101596752264014848616820598608402556993536*q^(4388)-54658752769600932024571745319731689065466554756456476802321468888119922957925645329079691758720243590523096155209583060115706040784753577952427617731694875*q^(4389)+61802821151744949436816441205416648337070316952125308922091809631491651097660609669158031914372551238000315907139347072319405198851807208230221789759738368*q^(4392)-64385359211164674465362577975638210062015796189011135521039421132736354625645635650166724363003752844743264409203739534682937444435795913498383180345573376*q^(4393)+72796665699082102906054748664267433031040920475921227203663543630018502901392212850177275028219599307581019723969891414626633972227721260112269091134336000*q^(4396)-75837191920037020666439881939691361947750892149777735005015833309336772304514757695805719409084212989814300423023086833981609746781202010351884822579043772*q^(4397)+85739791634238269170775457476991807149830634298436245075833155509251188941706610683450869901935714454839210441737802980283299935711647295651637064816537600*q^(4400)-89319261480836015618860721228762285776891791698534504942920983522886366480466161804092454915613534853878316652873095129478087400821629857051519193956352000*q^(4401)+100976694947081058982433329519665635033274497316252715547525207042493763257267916035358914645980104422656263112365870142275490071221529270645288933774848000*q^(4404)-105190327298510180224464490208722894813362331952091683532895826066488880819404080295946530453288496785787760759970198165622124477170880492366427244943713250*q^(4405)+118912556373888489358764053767023104042088557650844650327997342875746885134906982291895437944478326866273627964286595250137707338827659663610697267627332608*q^(4408)-123872338406969908830521502756160398556013519402553547661761205945832490082284351456848392216254335165668781956397549308923367696965859877533741708120064000*q^(4409)+140023896599677044449787057368577491916205974500611935800716151850005354792899349713137964461562677552620625585802893479919841176980530754366069910720823296*q^(4412)-145861527140288465072363230358930516795752338149965148462503326612003814780783428653569913200558259079563659489097545898237963053289278214581607260957717146*q^(4413)+164871096258162667256606158255206688565807753098164884498083623324141178983684186957205932758213974651391792968505714295518890741630091975577653959917568000*q^(4416)-171741444104593141746611330701620090363898393709436854159871987453956454055171256556050692906345936110725945662223557999581994169266207381060355165312974848*q^(4417)+194113106034276820082614847916868188038892866785291639208275072482196739447417043566436189125169125748275925872290575058278698443114341111712391760627302400*q^(4420)-202198273060373664332072943287822655897005162777843513336524872933774620583567971950365027157215257131500765418214799234616178158689376001883362564129598375*q^(4421)+228524728738086606032756973725142378289162414761789473208703283748161188438172971785672991866063364648600248759404174473754601132980947145355203590118400000*q^(4424)-238038823195231952357835016908330162476779755299490576626293645051310033409950882521365166501732363162921467479972418711732456515171101869762251931794636800*q^(4425)+269016921586358475592619654621879408690766257900983157733985290141449979429529151707220192822298634190483226530034143088330088414993449881024261520887132160*q^(4428)-280211665339370051223382988019317141826185617115600851774117611467314304144813207812326594746299508795702061590687986412871362853350177975737563923321302875*q^(4429)+316660644792462588417171514690736973889363421609991622068379760703361928215623373626827804660808821068585065676197993740661654216516106588043755132323840000*q^(4432)-329831959712599919486777863000297326934133442785339992471049063001921271235566560209830283850470587794044067174715019800632222885162416648327931757527760896*q^(4433)+372714873912076102798323162457647843343786358164120413571719850605560847974061037705734098653489950071933254380061787452945155612762612528633300358719744000*q^(4436)-388210617858014354150151033754088415544219327100854861829604636759417393054775112144906497951719892352528968998211763496091419714830799929055724315068891891*q^(4437)+438659500548134558320722710753763467869101929892284111553519494736399184419723504577857438812755099774084154402891574682759229677872030326755758536003481600*q^(4440)-456888552934825572131592957843812484120382324155342553548817614336353267064083021454992553826298759408408834945410834370123748534419217016581387777712128000*q^(4441)+516233971710936527288416476244869804530426119692241871578763008536561868536303601230796986915085410288480261258580053431654361696939794478137252754756864000*q^(4444)-537676903348868246980636070393134018153117384863230717341888442914835365875121261261449800206385625067895625701095842631950941255230838714621833454588360400*q^(4445)+607482665554417007553199171474680827048513064830037149146947968699911660873747353298700259212854712975002019617508731445157791257760163658426056510354370560*q^(4448)-632704268119363879427041849620355480965979758493990949148789621220909943473504980019497642006883866291951154615169703488985763407698000413319857475162112000*q^(4449)+714808174112889924676109836791516682192085043958798925100841217171557254151039874296606447730918826441968731063569507643104295555780089380207090370900328448*q^(4452)-744472172311726001327260444322032113004863036011849151224085901583946316689524129377395756366052252499608503822755289162443583764666071401068397583641223068*q^(4453)+841033866432980510420072126082065968944783956325621608534328922748167048627283663622457004941884146163119737102047645475415542776035557387625357567465280000*q^(4456)-875920191874803008710771305905272682661925998168428030428960074306829625810938084564419836439836042603814930560731416893081862280470796671953784767071223808*q^(4457)+989477343275605727377348551383413906082625409832915732127169807292849779133333940962438599319643134160941924969465731216071983496360197176813187340965606400*q^(4460)-1030502414657347064842097158264537792922308036308614851134225368492749530670649897189693670904990749804607531198976410491111889361661318263982644633658152500*q^(4461)+1164036673377903400560723507736662035671377624856745784572694931087531393466996093008430412261691229044402400849194847068494617233607373351909629169561600000*q^(4464)-1212277204511158381308637866046227359545695792874965817426801319488193872806765830018553162357061057088595824787395086520856100610483699755187116631040000000*q^(4465)+1369291628173744501889695343113153421911833873864187136636657278751063536637090783444916187580444918385335407820219862594884610559615774727115412203271059456*q^(4468)-1426012575560988881891951205318831245272042558772869544097184223984740840270651590611737976281616909297835485879563595578115122919608746131277424704245238750*q^(4469)+1610622515143011686931572065809374472975250534526396825671914298594102419856838374944632144475600037408771443848823338059419840956263376323684583942232364032*q^(4472)-1677309882536645120256074717837495248033637665217203226005483016578525391020509303831412594788146300351147836971524864242084092762264067473640578776512659456*q^(4473)+1894349659280515098317298757180996787764468999927194713473833778702461007804074664271756308002523117322133933047702309326959292773846640478469258291098880000*q^(4476)-1972749000597760053631118286526958469418657569072816051484734843458887289264934100487683543399188761732124815010777383421521954444216911510960124995461955767*q^(4477)+2227897108890874496677979783312693079954786507147713800486453219075422900815246061734668888596962786856424843335907256073523698725092494514649893046221209600*q^(4480)-2320058716139379350739920773083259939396491509971290935215205862445619779215685973418129802840828724290032104491463970447002413699025844409297618167201792000*q^(4481)+2619984759314194911393094045792105440050807089467736271091576381445232898702482844184991351327281403045862054847132551272570324161295788744694787207444480000*q^(4484)-2728316692470512225963968073496240421047670565146101820869866253038401629882958262625674955152149807150544024110812731301668721088844801700355803500925757050*q^(4485)+3080853811831367611556170490290025790541655246691751937982944040071512272636140169011456820344816480493099246090956250659864268976400078493179993921275088896*q^(4488)-3208184127197362195757991227251518869008494145712177409105942655200514646775424175519101098081631284206328441846003796962076660015302514259720203845439488248*q^(4489)+3622531333111965994548238188482618431464797984282322288469096541420185867225007995565936919767029193568108136586703241287600561633187647160101478679033221632*q^(4492)-3772181100576364681589459247362997356797125268193116075882714192180965232491150205148609628905524248619491912701090517693662546497520168329607309667262353267*q^(4493)+4259140674492699867835871395556901375255164884700891989203937099172935189431007439190867678266572965637600991958937922728661287153044223266913891630694400000*q^(4496)-4435009648228860530046959789131826468031767883657326970359590234611763734596689741499390601235044486805641734631240971158235970551566889825773795492950212608*q^(4497)+5007265675098150833757097654188143619706416698219371147389109830436873085490629014378718733429650398184442614042601367478979751305076833036754616272930099200*q^(4500)-5213932803422172070899144557026328697792260045037556674042935715985170186022916122035208290966033318316363773556547012573920812788114636883182122608296566875*q^(4501)+5886377937594448005193885150940991214093527213791915566518300620736796406249130001930053213561318296475268270383271783556236666956903552783485679464988480000*q^(4504)-6129219274053632590032725559605182309084192482050149216193393230989854925186522477384026767878606825305651513967919367989300838805121023024919194597280972800*q^(4505)+6919338064452393294196983135851837156659014408841274602575044139334406059464054225398335276524491904208952416392438924179416800499245644254250976204480595968*q^(4508)-7204665083152907467891424409242015248537241553053784369986639010377457379596381726178687101737797569619412337757767247542859381784034787829141323864468912500*q^(4509)+8132983616086554989591096544229245555992410836946282632919336477674502234504386825433475379314836832364048241571483255338646408856619198087589684591298625536*q^(4512)-8468205450851596638356034534709991787496948452121244097070312963868925971906303720076177341281329112578800961842783458202587065531201442215582859662252244992*q^(4513)+9558818747068193940947588032753448078325958113253643376053590568311579981821845025157551530424258156156740696212692850126202758958470850539109589462712320000*q^(4516)-9952632479179330090856092394700394941655448955354044244979505964453795172832509486830277039567296968267309686240114160749630314210053454436256872600821760920*q^(4517)+11233823047722723792225293689974423884841087103727840692449426397472285658856957490934180443534623567881098365627479781571863851956070962443356060951928550400*q^(4520)-11696436875877396686078551549161049233457435314082672049685007865068156840907520124858173919705979960462950233875987402565261519578655949248989115987664896000*q^(4521)+13201400130120047848506177835380061872275578902788121625588844125421824121532402100023002363694304474306879904853343711133221892811803369375788457485294080000*q^(4524)-13744795086557207207309155448919665511518584344878507277173101510709722561016717401396249782427620619022672310742685910972358984832951510255796479337432811350*q^(4525)+15512490025005644424226663782994506136218617494698461051244652880323413752584119670817443631908325291794459311437539479225128637539538448394207072552180256768*q^(4528)-16150726874246266124685224281972392214225659527748205194887211243648123980557026423942929550629715423909489744338529631274409914014304642679609524473675776000*q^(4529)+18226873587672511341016207541307430908022497459346609990118871177835195388542248313747607548298201988300067538534796673175149335878110270206138884253928304640*q^(4532)-18976452683259477780148370286342351768270670544016333062953333062717147022383780386551904275281703466797564639887415653925065127385816502399180225025368457745*q^(4533)+21414701949198370068493444337146162602621878036756976413660958726876445871571135830145658154141604260785739018267618440341211504122965525695045636060483200000*q^(4536)-22294985157596651172037581684168980337555398164304654080066860835913602753704958210584055115147281404626801914191885555778379429161816354790688974853715329024*q^(4537)+25158289715459447903667838921783735870876943668710464397317439752541616892536187881538981614412493161806561630878800105588573677028047201130046399613170124800*q^(4540)-26191995078117561509490668673047248421840119837046029657183094734910114993363943336006131280642821650238877061064789281580774740263530301983178117895852056375*q^(4541)+29554217250976212806527759931314382739687551446628500710793983119093910095084567767871777820946380092426324661000790897115878707065404048920447278180548608000*q^(4544)-30767998884325977452415665078948276298394643701881508233252822167451583831993753754932554797904980198694475477876588684946370426815202093073713678621106176000*q^(4545)+34715795153021232792038505844934068227433299310859614631200059995914211265126656374949931632457338124480816293149200329699770077345368488729786619667766788096*q^(4548)-36140923027381789188294658262531108006813181829057531278162669108168955907576115877261918789602316553877056809319030298510301670034876510828106023123254474250*q^(4549)+40775953116639844956631785093940618645827435043819374733241043351765712631638095251886132626740728796337975398268755912054556919312757181546677012542767754240*q^(4552)-42449109861793814779225576962190665009867064740513365031917802845436599039465378191763959955430461246958581918432318551749348885103557144820517549879350001664*q^(4553)+47890626039205172087313202619374447852316568242083271988523897891156737280098430941771784960754431782813160731915851327652394003789825272580528871484876288000*q^(4556)-49854840859060096108685240090652854918148023499802295310862422706616568069357542765609492067024650854303705944403507950522905943164165528512472623671953065239*q^(4557)+56242722678094240219151443901514073063084235768624291741111863925173268200237562802479913990892727935064133738636585772352646590409656622619295256851100467200*q^(4560)-58548465892119996715937335641495510843611474647909697149619732342967357516266299649128595674218367940138920036805398088420397457843685271442790363577126912000*q^(4561)+66046776766101026297994173819017267148388076247815979774183364791205393980985355125641940095705739351493453904560188155272763454874787971100593219740374016000*q^(4564)-68753242516276857167354070110355798604992995088737293957985324381984088454306894498868487222613860744776705513995358644549941540566954167648146751189705807725*q^(4565)+77554397567770046056450491707297572244641920160854346864239034464202194871818081765100399771343527289862477785425731393467636436683271744707021015527124921856*q^(4568)-80731006936147152315062992549925111479936471033919140560134922700625367796058263261692375404936386710397079239880169117843720267579520982839585476445073408000*q^(4569)+91060656848678307503758530879615960721988700352670244352243562865134351253899709478281306029237761327190313095453006091147321586632625995949512384110019674112*q^(4572)-94788819138799146430333314917569840920243781918454898123878323266623279319717979704489472354045668246804100590976275008742496799876138691108065458020585752469*q^(4573)+106911572623164601623617815045347528939080366179278798260354050635840734249085104625656483042273617219123508256122651302261324132574240043181279477763367936000*q^(4576)-111286749004629991143844938193101998268480118108106615082909152341512919546477699621887833267589814611506976548422893755484727877700617679146086886769106354176*q^(4577)+125512877422159308832272581209930886410928673265947578009223978958923820845814960602030341501989835367947796383746017361446870427514697928387288536689322393600*q^(4580)-130646998680798554023381237094690751354630913232225169132996501442405397241267466389332105064686731255073787297634034631662214498693294407066816381291374149375*q^(4581)+147340290857495377674501942093609438538079618757211531393320126898680819003063343934792823103160334650670696880298781797118637525413796838925982406535840768000*q^(4584)-153364589820008590319969664130550842724549387117273454076453347740336006343893592899749592877676365301126694253211456232749167545268345352534512477223536230400*q^(4585)+172951553742611761413861418645042765671515412828898630157854511872428368617409132457267372110118138135067379191735323332808977724326782944717771106179749760000*q^(4588)-180019883271832597455161206976257625173770000778238453925740580904990100352043888107717806911047652292268203507155116541355292979121557053446684187972084386250*q^(4589)+203000524885745354084309610188656256143735147029955297482329945548965249533826026124346054914620383348392514912774811711348114027450981514904543446724996890624*q^(4592)-211293244425218334563311023103718998399775131493894726673963565663549956816917467202177544323386471814718070379695721913183125912976035353503370067439084601344*q^(4593)+238253692980541030805205904803496938725609956846105404394282796553191348408795243968100285871449118861262240412485863809693481731180984299977194575125227520000*q^(4596)-247982220762307614918071312285890513316493572216542729911721608455768728727427129804886776451106414216238989735094340573599085161195674414863299865280698694223*q^(4597)+279609516042937063400090637397512905087474600618659268607570264910264567605986059543866115262224221143146195185878657738396974881454933950988974217759870387200*q^(4600)-291021660607891372213574525528801834097723520425101484787075690379722667342834317833017478554601283848807787740420977847663252170518911023545450378733162496000*q^(4601)+328121071057825908003330573563834411460955497973277537662879116554447158843184160272344292573732112594339264791566520266625677856075750391040843051481416704000*q^(4604)-341507275080028316831577347009654840467593765515672015546046085497059387539508809769631268769412983957900278218402272414468101703728178954363706196320237812200*q^(4605)+385022578629027606560429843592361674214520120092162981060644722552323900220064995123576923742357600969250541948154623690961156546335318526399233439641291063296*q^(4608)-400723230658802162580045407677104455199773660627148602474973498358470099601488518817742270892173545029990851379159070557533691522082594118938536411395092480000*q^(4609)+451760463487186514332513309890221667159009823052259763731150727861957614871419671407715169755408392427419641048451487661060109323340297446404842531162509606912*q^(4612)-470174459687613317850636066441557835460661852671495136682576709326930054717429029834075051960309501894036045847009225443562732185059521212018058555258049155309*q^(4613)+530029724057847426723084444740685473869710664195516122713162354607711718841894037657749293479764673800274312014004721654417717918131659073783818578618401024000*q^(4616)-551624492953882632193913878291288634850299579565039039604601999758639250732369763339017662167308235878509864385502390363452234375980458348952660954417953275904*q^(4617)+621816515678748737644200965578710507499219889134817639294798412549748079793557287992789332271797423083299338107325402968763698954725675938477193971643714662400*q^(4620)-647139755125424724406257019496680776400008760518332450137326798401402846792286651694666881560799310001717734717610845101080741240063362828649569563472721455500*q^(4621)+729448005697589425449480463888456624019469301193189091886877358486770175615417266966140618885372719300526018746243117013519195755392068163411560957444149578752*q^(4624)-759141423588956032824171953773492421240461286611814077686025513483363296181795825608178502872871229320479347434751441875242657139504194600361993607016415232000*q^(4625)+855650738337103351438695668695449917247392330099643670520928764025419163868905665670030186098107890510215326371434222685044594393799098096340624875044662276096*q^(4628)-890466138055214258252503212690642818883623001585952564339525224869912007609766349910505436456839288246569525677625057168399784817092562710699629709140890332875*q^(4629)+1003618957273666820261033007273125186335187553036717538783574368297621594720395416253096106988575795604099088617160506710729801783069483033578071688874913191936*q^(4632)-1044437066725510552606223210996982650955668666780169145458513297230326925485390927941146960930424743375730520137101385221749381174813302525347528935622358859776*q^(4633)+1177094579468004321829224588564474789913239857038354904118541745035954015107202054721003541648313322304965275069428639304638170795209749020142022719641157888000*q^(4636)-1224947090189614777358042368848973146012799339549754132695648042782433254176447059305211276326640953949656514683277040646960402116476239444754222215037021954719*q^(4637)+1380460800903532464457074759476823656596997822323800908584858711453895911089452747921421573330107555301726325489939286797329138038832789263672325638817858969600*q^(4640)-1436556162773729465169126935509589512914030687081922411102789793241009418979878287899032242991614474314367153783376007335682725803048626790270776322153054208000*q^(4641)+1618851650528340410481107403634114011395788522455466214240339078127818820982320998333107171569631927321909365776931412452902439505466927736146803646478458880000*q^(4644)-1684605260055917821791467042174791479237527089612470206098067592650408415837291039915059594798244820448179275998277388959008076773782790450205070830534076172550*q^(4645)+1898280201035513910251662980943258327892683406556151266483180819703933821451661616900130577881764289944215700932438457128903195968751789604951418553188210271232*q^(4648)-1975349729213037588198086187846490715312020473729375757867750302663503883563217263459948294974913931316178937585689726733559585283129117217002213636301791232000*q^(4649)+2225788603701108967217289225414298940295189674776451737846678276837108268861831994530761180695625155415220436349927898392486421389150180038646676893437622070784*q^(4652)-2316115335683367160136784165596194457416744868288282911084161166623291552030879917859300846527762306930774912856544991229356967800082041390152864702405441355745*q^(4653)+2609623650479917933746692918436509438941761468207553837476117237865061917552504382555277655754323164632907637408089333845165437975327929899986006271756568576000*q^(4656)-2715480856913991781584069571037666804226567409276918743353226342558710262359880020908067796135465744978585372748269581676432964514300383650601470054986106470400*q^(4657)+3059442192957493134761345607689695598422773139269537047914483588678463890789551394934052164834797862043369370640940332672721509797374580884186021950153535590400*q^(4660)-3183491725247611631668553457881785162718205024980909508669701938130784104377873126033133345594334790112752279338845577528551944896148921506002195397471655914000*q^(4661)+3586551479777778144020625020860874078806552101649954498699777233089039844090833013090135445106905195460103306965376965845654350592087575028483509416449243776000*q^(4664)-3731909983095604205243795989605901467498749518785957840279394113363767582977181803053330590071157372166072058585206002797197891819539659672498566774839230464000*q^(4665)+4204190329563157533463532177656758200499244915063319364281699289941682392820967098751646784123188123996516473467347435298463873686075055169663845494215576012800*q^(4668)-4374506702898135886712026649420007376618619966073036537041611829583033552680917137407196445451909693327634529309059443827327312662672353123744330257257763603875*q^(4669)+4927858055846676438864625224747473503129501429772176956175028201623071454809349140481173523659187608273106563781714788654002322513107114991446094615572124794880*q^(4672)-5127404063535125054669893347426852801529812951919954819364254004079266461188578752434443365434456952099972459756463089097432217164684269432220092334368587546624*q^(4673)+5775699228345311199253895972561668305391953061527637078191974315711366288325196512508745829765280501025818372359435833650250037078364195647140988392948244480000*q^(4676)-6009475488979626049237549241101334122257833097308714596664400983512833996578504842657414155929806118312514937719122352260270297203747386365452142550994740811044*q^(4677)+6768953719270663250469108798078370895680740488908729967219837680445895409158987779465254819049975739302295440476293515774131647409693728504430374872036345472000*q^(4680)-7042813673444311488180090586234828632980539315606821277143813101569201232438656599946729319771134776584222957654865410649327781415435422409752624605919985664000*q^(4681)+7932483077279067685703138887225610344237728031064851417005096351699994253939645171113231388977152546039736393500085911891684431909489633301661612368526753728000*q^(4684)-8253277974342285748022029220538400312088549645914724323159348086275056884565645238940783730546596482396078757538665259079454773510564176459180418820548972320350*q^(4685)+9295386133602836222188972549730569313245002993960053319192362682865345707956962463395309281269063390465287159791199578067631975716405092691739482610521742622720*q^(4688)-9671134590078636508853810964419073869319331465267211856661501273501154034700408293919635503446529084417152809788411214344083963245273708097482380546407415808000*q^(4689)+10891718919810142719564577574809579953720294230357182940833290450266248155429172114253796563421190714779324235722185112901348638360882947294834084633633291624448*q^(4692)-11331805200710968333427669598709852349769540897562066937655557837403251744171042932355968574261783854469148240327986013542218578803643767031985801220236661286276*q^(4693)+12761336516953463550980220091527605472380549474136952923969394470814284924263880355633887252398619395550591990601720613763796600254607194440119515399980672832000*q^(4696)-13276742390371238499445778578201520928441533099653583324226199211063258625010311231806573773962753945488004315593272763019230507624178402398505230383520181583872*q^(4697)+14950877422785508848054839842024276366288541095651204115653683544635625760163226998267037400658434911484232908721147616286130984790564367783608645370511950745600*q^(4700)-15554453254636468582161568241209544734754200282063740620636570788420415067514427480379646806414431366236572762249397335018235990487204329124196007973244238261125*q^(4701)+17514914488665243726681495630040021983445424789643987971536454073478587730176129930977682969683460992103573538189658294583592160242595382076417103104502851072000*q^(4704)-18221696198000300216841790522566797687566232751533648403486281974000525460408065354028724608940045365928289792264139404681855350789466273762656378579505353523200*q^(4705)+20517300524081617596693083774944499933458611424756485947863590504851975685607515417100754773035687591493625746152248218947092875803311579986932498719930995556352*q^(4708)-21344880132845119294596394050082874427251834743330378500414052271551940878562516439068517390707689161563925638999843099654269670625878346304710529781197100038125*q^(4709)+24032741391627265290336550874061407550392481504000408338018882897396626350786750589658889445411984566676063190887151336201959811120926074460773428265540613410816*q^(4712)-25001700202906476859000085409656306112994510496808916279553658295385456476937499557945956608565545985377388014873277476687276300178886593050660178954927747465216*q^(4713)+28148634932210247701631876053867172266734018888743210571454359516085294223489306573397030582732034509327783193888486325768086901747314929672558816619722666176000*q^(4716)-29283049889067429784947560606066269838810149319766814744685475794737700123398818958698359684790995500936344422516347609491286775976306358072279187357921832724749*q^(4717)+32967220501658579051377290695760011409026428147418543284479951373459045389509049561599002154243025641017738503087153287176101663926183231680823785765270896230400*q^(4720)-34295256050978851283601857530656830560290568068490820295288824899839256797595447487442519002138194827629986273115965852483764230037198670593879411054130126848000*q^(4721)+38608091420059216594981847510634568178517347384738958370859942045145150161626908908050196188875096512495344171423911654889270834437628352692662345157074273024000*q^(4724)-40162691274944550509928788434124336570490605132325554543424575772398894854314229764608151947747020932335601753258801282700688236977213523225645654122181712418075*q^(4725)+45211131414301176960081472825214451106652336095409233832050350454293984835829224062201299994698012652162602771171614082842835645387541651154240127134726790243328*q^(4728)-47030827023926975239372661083461675828482713787254821769361704001488759034016649013456143838068930136924719729631229183526807900521549936037669953458651947008000*q^(4729)+52939946382461735114376556878220010034061703461855278458153942563509699732623734499748842047726119068401442027173215901779002343131972082609768414932919851563008*q^(4732)-55069801737762670977892358196585832621501290094831234303811929802532729442712858713069710963098073643084794103616596924021712876321357640317820209251858766609016*q^(4733)+61985874770939196549392377534621542053891989194678633608682505011044708949476516263786271514882264533025056658293344522103037009275719401850522267349336027136000*q^(4736)-64478590465389723147931123080054568231332823132210960867114302421876639602923074834780296925091746319517756847814484163121844386468375594838201652727449620873216*q^(4737)+72572673817400181829519982062302354856651171327567144864785710082795006409459905047602634889797015150005188610229961551727688762075863162077557306586643895091200*q^(4740)-75489877123089289600093759572415225634742453987736246502654593071183351806875100849021163783559505571933892709343595137199734609098277006968727087329179269600375*q^(4741)+84961995207984607689890184963047958784425773361668740978495795095930424520869577207505317179145491919652665185994116696343387033649272224926444164005956755712000*q^(4744)-88375747409800022207008489398672363450877011975381410871408894372877670340608499194720659951163893476068709950348681834423955193916646063638964443581562162380800*q^(4745)+99459782714486576782649234907145534527127941559397128293120658037616156264473503190760537203129056584975861606483701575084515569257505479008637876617624445475328*q^(4748)-103454340176389104412619101790628508942905290557891293270089119688452636253847206799347022308654740052486244748427998931681227114230415083151025458370312528064625*q^(4749)+116423746569643521028485818997197985998909914693272653254716247400324681773721888149892124906112808624619951768989130407509574737122811112417996635491683799662592*q^(4752)-121097618111339156126696253192141217065396978675667561937005144200394693792417783651251966703878372642038853092049093242622667213633894397928644536989269343436800*q^(4753)+136272095234695542946823681277677254424863464571264804160803591289729742858752425315701156194839655789560188591126204827723489647171082474937222576909600619008000*q^(4756)-141740445519792452189962955624653840037379750796301887524149537168671550447551855239381164758658679396688166596517714202240865738015647585264490593747500604658656*q^(4757)+159493735429185828607402421250239172218762014200452870535254628369171752649859691959695814167429228465657887121092694677811567006486205480249146604600905520896000*q^(4760)-165891192376547560893901694411211190411068679892259042692302200325599550795667004312067257975216410423919457080368587238706565660393339391355545904132653510656248*q^(4761)+186660186546917042182871259649703233015195727907107672808638023360468851057668563491857654281858498090672917323119419396131862994514077869589889198210375108352000*q^(4764)-194144120472870809179938996502953162406130563635976740286886702105774964097176374104591060168656664631056420773439651988228023199827386181140634526027483661843975*q^(4765)+218439496711501598361361828712292429253457930284986523290760807257180232673222339654994021284612947300001633329812437644841147856008782361479800335041586700939264*q^(4768)-227193850222038642729320977578274618897737641732781490086840643480396226398616721452066824501385582687716053065935877033329207830243287008370698628346466897920000*q^(4769)+255612495706258614453308157162166884196812561555404784460109083614647877072631203401909205449076898484294557788307275698148094773474370889955662726906847342968832*q^(4772)-265852256553716293269205883488811576476888396932844756074425911994395203580895066247032262302581217485375935783125425361183060168297090510629029487259699467817199*q^(4773)+299091775984222835868642232596631696635016326363548894698598766863908721388144074564224708956554207836936976702338680732592607816309616587487964866785170123904000*q^(4776)-311068200494943341017332957682267769404820126023700812641068205399140369409445857025563245331891778213675150837232088084412918826437561792779687464641270299230208*q^(4777)+349943858251037911918670697864295649954067321841433769912687728989610124829459211351053357610981179810907307411381841306615025129826332777790519325047515287449600*q^(4780)-363950570883704286821988983796444665247495974009763873945536967386890892407969220946406341562953107121005069957972876030650378827549974239493421440609367118148250*q^(4781)+409415074262289884606279310751929920271002263641621862676665050980818341595489242673409203255045293884254373111172180540793445838759730544763627740335713988608000*q^(4784)-425795189795905570078807233514063588586148511388873114046309841160508717926433064792980825605434623763550370886897133591390178033864978310224709183555227153203200*q^(4785)+478961788288872742073761227179496776444600485602603467452966631636381177612230977596904499308583032790869116120944890766410404913202181852973473981126672188575744*q^(4788)-498116227559794552612956409624576525675379907920303842691324984900569530096566882584221122205369455424753084927610612666080844076664268186496460956495226437901375*q^(4789)+560285682278601442437731611615609261388477597685251017268366688195154938739441524630662737637179367011210550599195366677067691413466698195478543066208397016706048*q^(4792)-582682880864617530381635737094694527456238112932158345593177219956790453055689369200032228956484303447656490077674249948099379329735366395629751022566680140644352*q^(4793)+655374950525789206488748838220423192771494019830608249086141861554176246906668913749748559415429492636806711727399439463125914679559706649063825123996984265472000*q^(4796)-681562192984241124770040808401506804346884197407592458487496914998803614943650433336186935524817904048970055888735788143951651857804502854817241461422514516665860*q^(4797)+766552390503294410587107482699270965325622665183677322262386155009847738776777878178597228932835638178404266467527412587590811590977366565227678596757165785907200*q^(4800)-797169041492993655213546823295930275400616387512278991780634430706322276950705832236222279606214858726305907024084293983819911192317051593510746434378281279488000*q^(4801)+896531540734699375966429180861442466397039153371761171014440707200829727829514816607624555920817553934697093523728802462191819665996886918714940944103199072256000*q^(4804)-932324489500511745281823020756352032060684034315061953642461609756644782546561942077851740279757650933701083713011317738803061683509060953439796405986595826513245*q^(4805)+1048482208057041547590346769081246606516672523324580277859322768004628101036222588258974038135216726434319244173160529282136356670099767779002024535193834148728832*q^(4808)-1090323895394726070489169936050323980524346125419633017539027034463305382029230254732300717896601320669652463149079720018024603322080312294858756994534909059072000*q^(4809)+1226106949854455737313332901663923826032818454269056453712955897219989198015116866934272491154392381267127178361890368992858497450082059173990406681946613704190976*q^(4812)-1275016408040230405490076521923612692276751550157084515380572936039011164927473805093623473837074006042326731838792559263377676992178330905162403981918941839463256*q^(4813)+1433730337081118525601247669415389425701182007590299441445495490870292129086709068475707652361388214050350998730392880071508214336709029314601548326443715895296000*q^(4816)-1490897744788261502596736164746508140205036623101029064779127351053378652051606717486838607595186600261524750417784170004599019556453837157342800642260159449989120*q^(4817)+1676403127254466426670431728459845492879503917713588187755083223437213034588592480909053691137674747064500119172766863904879651265115022700099099838002540063744000*q^(4820)-1743218464868585973051865891522889629448443569353082551864316199753099470227014235489618646972344619936961029001605197405824028324817593988112333917876183658223125*q^(4821)+1960023830211014010388825278541048971806695712022154918544043339559321406441732226005544329735050927704836735541572562493964116814511793866224106568718991262656000*q^(4824)-2038110318153788492541991904539703629520684762634854881359285613138270206046674203025667878540409398960785473185192858763167556220922618065770119003886893654835200*q^(4825)+2291480561574758352568905904448278677492340512821498713067295879603125310870951232664619419823103640712035284127442847602606056475806172003378979013870548938731520*q^(4828)-2382733677532590248996595477055792308866799127538968912721009828330571074982896160759440471745069233077565100969318789317657573804134443771315254691758089926435750*q^(4829)+2678816559255598696946023306847876386506137515960908622623789880916412805101267641729643175623568811217176198712069127816131214084331382684119267153261464708325376*q^(4832)-2785449562239548623370193504769064888971776194573958531887032268512792882896244479781898443966986586744171444527297462865841267925347380480204595651768839182090240*q^(4833)+3131423298126018101278227094261425626750343794523992732244627298535220020846055742439839283003753168639371886236674682077911218887216713823848963827488428101632000*q^(4836)-3256020341154121050996440001129709579903915110148840458157521550770308092166556127803343309247734452082406232176766577041961742252598742180421871026951551172213952*q^(4837)+3660265790423024089763938723409514426029851402202776215013408761558282391346726926234831710688110360894515885263887073157213331554507354165408545224801897826828800*q^(4840)-3805843882915527619510014684832969519242150673234012937600460746829156957701689861288246727947433957387503093111168808089000456413897185850194959943583678529536000*q^(4841)+4278145419648055285360882389009517982210714035842565156040346561937007054303480149065194345048356643396387285174499392059737120644977828102582863633531625129344000*q^(4844)-4448226709551831891466145871477321020793982017317807561053420071656947843676577778690140930711123689519074676869172120579452220612101403636849212415125535504918925*q^(4845)+5000006541556848503481283484996853778249005614767401730471375881933174754412173344611338500832889689772588968956341263386408615410740596456304139810228008504705024*q^(4848)-5198702630647434235310144135921105442027589570400498364872112968290108760177949741085588593657766373213948547780695003687430448293787910771187505219184975020032000*q^(4849)+5843294117929153507505296096965217148394540886900633107620613234607364501119265715953762787789298030230727024167308622883810232072505142147827322072394822414198784*q^(4852)-6075404407359192935154794787726113509011408605266420481789857720506899957099443109524412006225991547884680065972183356226491710517054797804279268012682278424695105*q^(4853)+6828370851266035428983533618444460991746044426066256695361800789968091826911312219701875053043971777693727527304237971510408868047000179252547853024455285191936000*q^(4856)-7099497244851645917351694282180193524403533073252982886663229987778695029221684426747680317776950874748696660555062891861214698755492887365163690262826807258939392*q^(4857)+7979003689413940758486138015636358830826793979216688920236339850977671698356880306215691031305795213612121154931164620221126709588659997048526774121755732839372800*q^(4860)-8295684367075180282340138821692899087142727922744939091247742245526419636535521550932042547821055556544809577349996312753197454202384087757617785170678881903461250*q^(4861)+9322931200992276285356870873711569516775407842700144932031748686833872097305937080407482274688792175670257082577118922011820369981668224091023238702167936040960000*q^(4864)-9692796623152820605240636429712723021256552892394037298547448054715162336306755070051492058565472249552206300213778154096215179265004745378291017548116474008371200*q^(4865)+10892525223388592383276654426114583093191268583006454839146288789911219454143430816994734788276397862784148654144749708266727450902310788771773127961005085868556288*q^(4868)-11324480049424459362737415458917025057806450451206996967215178151211087581120761959500938248829111221137394913564907741873017360580076260204682012424765727405313125*q^(4869)+12725562399192060079339729629357442701941424776351154412889941356044259810011270552359301189919034078559740735823010515394821462424027072227324233194642242362079232*q^(4872)-13229997611340695039781738283836687577574575798124610795814964888633273831943003264174049471245393287922284403179775699879470384179939459205416038231124223966085120*q^(4873)+14866123795714478360999791449165527245530384227969540348799225917266813480732620538565355354759007753078559576997018748310299701023086198368655190601837700798848000*q^(4876)-15455164028343292251284273524831507246292872332767825437458439836592705960388974242000844992023099165044088542284476489815279262959577940019970766469426455770780325*q^(4877)+17365643805577524954880816606038619842925766631444946831673693036205517234774174821824900812775674328055766037051270972841968400982027888601668550004658319917056000*q^(4880)-18053435704807968198428338378029528628009749488933329771062124815694983672703329957165448873120714142271005906785520361121685787965978865994688346972643952603136000*q^(4881)+20284133023906371302903228223180766818562850494185222984343504679294605616355556653804814526453736817772091788340418601499188989419667088612054863222574025115648000*q^(4884)-21087181423429690030813572778765061738447248566447456942272114383279619535269264977133683531964705914495248506789328113855320401581600050492207391796499535428722525*q^(4885)+23691603870545798814905498046411893250348804612073910995956105782465359219489890465328867624227603927123722210595089337399009896122654104349770865273981546174448640*q^(4888)-24629163688313602767874820960458164794310579677357360509488879243691613789218622351693989636455726688301457824261860059571150386909834121694641125293010354905088000*q^(4889)+27669732468249852162783856720542049314997240369886625097223513465170324234315950780954836583864190863502635110686677254636818633508945417619043697315511636512028672*q^(4892)-28764265531480807480355457871090403829843418862784643113585127749406023745085850657955033341389043943156326628496877075112298708973355848705672421243217120322290880*q^(4893)+32313795809758109071522526335749205392945257237641459353621858945772879629050132592649121567660210147921541972826523120208712990377087092027239406809573746263040000*q^(4896)-33591503332509616074221891091721599577359106471222894000733796241797198083890968388451829087786515025808316753246943743727015340863284503810447903172836266605838336*q^(4897)+37734929675766997355551233503183708811970860584114770676192644658445466187894770476117667759344524221724672333415045082474171079840248755142254720942490243531139200*q^(4900)-39226372879239550317071761267878959556372068939579710873640299243295656638945053550261589750499361585284813393841489844500275456782255404860900219718620923160426250*q^(4901)+44062760250599706899291719605868896776127456712775043990534534044413543965096881115003526330175680512911668704526736532250856294766349218715160756594828202492864000*q^(4904)-45803583672159408928910542598202554611222898724672278843872820102073564682333614050335728676836818933697209999903309339674771391460214851957453271353093955633152000*q^(4905)+51448471095696932978748935015606825083750910906909902884812572463411570227241955470475009440363138887642371967042233252475647630285848443908502295668540134606096384*q^(4908)-53480245525763902813820081444240738531107389683101772749305609356576343662991221845548227228137865286015763904818843716333650139811234710892612820630294368647013125*q^(4909)+60068377283922670633361516008903744754286365900368155269984974630510519691586549400378453767091157621991080999618479101988211046611136575963801897647920659964776448*q^(4912)-62439582055566754434848666863453037141690047260757772178634447377465962242477257147750202439208751027175734247482204889183417601137325220953449500213146232613044224*q^(4913)+70128090303929548940361881898843014962006379764836445872047410619403630312929660737749168084159994335801432270470773735898982590155600628153743482013351995092736000*q^(4916)-72895257902427401906323876290054630016459725522829115811036075143848343407859948184806559276058369757180380919672854858625668270011633061841991718417855761079549170*q^(4917)+81867371085410814102313667561131445535317090612807054193280409868441480343146528565858653035597996027244140527474197868558858173071323236896870601214569277655193600*q^(4920)-85096420818801721150520654456308503957137522781240410213463506080264140203919335768180972645390078494850037883760409278666955405813726944445316989788457761980416000*q^(4921)+95565784489262832500029357497852933062073108320061115252719747332349664793622079093935317236430675474963855495392425217518710357297423866246702155248245716403200000*q^(4924)-99333576352911095689978517843924890464251223798593918261055950926129547054628967377516696570671773376429279745613281342772889451685423185381890231066974232010949275*q^(4925)+111549287219305709383726390686840502358971348613184759271362885741119239804726155574716765305303776425885808845826544236920718607832322570189034281490494321866571776*q^(4928)-115945432198592648735347944097413119403483012012822938125873473537619620674158655719467151276133808893431287629961073490941229901507273649760442716508342247284736000*q^(4929)+130197902771974441828847099421289494884392209964807937536410665575113035515164127219089057088903002971567374762252936777707830143982718174532993883996213452926910464*q^(4932)-135326871774898116938278397047410158300103384209373423114097205606889315433743477385081107379613305869719781087045262797244340743200461621797500218620024868427848400*q^(4933)+151954662244640154986233142540468424006042080842371842195964520317995825138532923004412359460597720472092327672399587270836122429213581225069504681005756521291776000*q^(4936)-157938242776796515837228225212096624106094911302801243361344336067239841636302426304499998677456081705792306636563886012817829660663239085923651889570536078442987520*q^(4937)+177336019150218752382364254087808574366655221020910656388518900561934910820508215187198904285696663027575867140345326693408377889464798805229695667819168411526092800*q^(4940)-184316176897080306868624079240438089649815084850094725932805819611563296530693518091485526452130234242746318455295211391228064884331130424544085828539676695335855500*q^(4941)+206943980507796648568452027330397455227456864514427766015177224097968560792038522386297712701401374856704558974092771608727291887894317632651096515261294237995008000*q^(4944)-215086192357907031868349883031618959190451837306383230860558197922776105386824937377481633143975315931278373665261081000765700554350691418568970993927118537439641600*q^(4945)+241480236177781334147795919929006557722677319844206601346967702040681418306272741320177284737859330644191813555522739855690587170306066005155381526126816905001015296*q^(4948)-250977372119950095079583904161802421504387112698230157082434667390372701650452973596875251171243928860765878723727101673550320345928875540103109961105679038713488500*q^(4949)+281762614594224207379471135075681248879738807430379637078053330906957546775270504947015135714460094740429079461719016341824065088911670809854439349139223550796318208*q^(4952)-292839458601389823593261940583725136782671844160521207078734901610711569155051035967252217039081451465600463655714600876974214675209208049807210318878452901825478656*q^(4953)+328744246772725371719667555378101936639549205991273852584511519688296718314111145555542307294433542638630255727233541322214074782302617330532758328506252922507264000*q^(4956)-341662761534705501325205945432812521997780431021539683027262347737011124285062086902232787370341222523595970980151517275348088281217697783496133129232416719279203818*q^(4957)+383535882967485817116230239793421288843971376894651868532815796666436489866167666256374833106135602213145491685197107762187482766684321099734323667936753738655744000*q^(4960)-398601340491253583986071685000179302330629725342546018504811461430514950599233185482568943399473848179277181109853835797488721793567876618939780208368605375012864000*q^(4961)+447431879042666782444233452319807712547107157070058727470710910901882499085567807244012077567599063286385950659317135881987319444077473380232695320442766509064192000*q^(4964)-464999999093648848759006104291522019588525910365896602656401431003815579267296071416857624214145250317946555279719234848539828692853383711465702908981944179259901525*q^(4965)+521940454169814086489772435270015440925139042767799545254578973204628264114247815940376289475785265814503162753424211248839711647992234601899193088578018933007147008*q^(4968)-542425715736079225887595503276705606096812523697513747469857415766737367251090479446591852609346373857875790709609434565842935738222102510692442606688779974811648000*q^(4969)+608818919792238880369722621832136699107051864080161244302973818357858942495828883056139780354876782620346890145065193365192239991291075387772712814600844336679118848*q^(4972)-632704237744193932903597633717146494052077941171724761081425130113924478271233345255741514500165667394178737377137124309796203770408501039311459368785648354819966251*q^(4973)+710114694148900803771314334984859569544198958613225022144912422935684081184334190851115342300895556552815188987332228656924982345384418737149148321857533902964736000*q^(4976)-737962684654799408412686136838415275253204208114832265207318872586966844993255472040193923605465411164845282028677066291732958514034601830307516740031862461780787200*q^(4977)+828213049627448699426542587159087267758874916199756055476722568056957206780081976520570775660645443396892825773582967161665119880745927219834014405057447887712665600*q^(4980)-860679144383765473339503987717236737841103886329637290960009017051143815904544864044114273872003621636753919478769803534161841898050044318737434343581627771389024125*q^(4981)+965892694843151580125435425949437923752315634796113759746148954843669364466654765484359776486889929327346558905126432334942988706883060099718167035765651863909888000*q^(4984)-1003740406618429998048972167937025832429737748772280349772105141334373564652858418899565436942221325957324667908080766764219481998296900782081356808945330916709171200*q^(4985)+1126390473131666274364294844840617133151216752177413924970560647213334691227965046768923419958039465439533100995239878982133797620348604151796928002227800394003167232*q^(4988)-1170509164466859686950168353987402076706385710214627786121216873920149675633018644679506076546403637202684703273896944197639909997047808850245636820201854160455407750*q^(4989)+1313476668181793175124687271994978395296810991480769474377070310268791529116944134618918916315200569273897951695094038849208206874858267903054406461070719461638602752*q^(4992)-1364902232459401115183041788986579396062743740848448811246769014473886489679408696763962419090898551151755690596420652114145582952243704491530862698687739120242393088*q^(4993)+1531542650562861182054761870167811241410560247851585606380568666947995397200874907666039531269470233699444698852073009446330517504815605538797076218795141785894912000*q^(4996)-1591481581352459151773612387772631837906806277352149375921494399740186616672149063044928679843323339887565618739292359521151865212756393839824629751957612489056029808*q^(4997)+1785702881430398366085753653500969052563423866594461557918643062278945839475877414304742641404246556665583647508158689055608679667968141504230384129091955231428512000*q^(5000)-1855560283550939171991393695722957788615576591738861862463551820670893708079108729891996543173576408261736612662019256556219461332564991886242091878211294848561152000*q^(5001)+2081913618124109328115184406611886298995926160166519196755824876354956509785882231895794370630064624862073367918562868128392616530007568794351095126712199157423040000*q^(5004)-2163325803989333866193603348134229451169648874504780105058092012944394901604056359062794657181844503110687320148480062153739873368690925717047650695775360918676674575*q^(5005)+2427111048138803628255123729539991452507848707849301653833599337922199751738026833257419253095522511969203345752818020799493624015657082363071702118141053856558350336*q^(5008)-2521983467710503968912422193357666002820897849833017485552117968451495896825781376804007044999823350391622143031967019420089785458615970181966436559184249506230272000*q^(5009)+2829372021687357359954844917428050463791346165194090671262056694882148971875018639482353208788170982672601450124538643632079237807875830911031780557882293837976780800*q^(5012)-2939923396120581494268864256472501102137693130498015325282196545858401109116232589525782158456294914397666181206538971499836051365148088128982513628142122178959192302*q^(5013)+3298101068814547808373621261235878263472003743116856549644929033678845025185580729557254796518317142098094433010401422299971828060338437455504750116915779295968000000*q^(5016)-3426914739389844259761666953699999338434203335020741701948396254161763513993051606868975497982810525273340040926481186204827756918970229247500682028237280539823702016*q^(5017)+3844247986409469397783280181059150331009753066056440741536400073060432957570641521594429104989675419228916900437934103818469835747551273006903856317193361775923046400*q^(5020)-3994331654804383240608616850473769614591500597170029060139142975931011370226489582040700298193755282384978286440006594877126124487288844310415312224687652985254259375*q^(5021)+4480560977028620471003169984845144196135757074520967399974495005653374923142755400997598639178647345127939662128631155353459033752404023117634531169531552525107712000*q^(5024)-4655416204093395438941265256191052901874184843959303477662767610439100298616968226669872897790130097491716594584598366646629686136797287241910457788670888041059942400*q^(5025)+5221881130888740211439862341991909295063520246377786352661790982853830533067786383488209214063433392406055835027964152127298560917259612385484787853927809835528896512*q^(5028)-5425584183166967010488333978069931895831504962922087683666490005750976134272422096835337483343920646688108533831519286764277177401262788078085465511522623307864810000*q^(5029)+6085484982956369869656984973226639752499250629495219226154705038783626487763343640220895439233349981291111250117783632117705065439780549386340438871275669324994962432*q^(5032)-6322780874231523680628607014425008239130476258742809692679592167416088289151990422352251106581978697082679433275594433747016954076337159325096756116419067132822224896*q^(5033)+7091482969926087856525132760675337683468241306874085175058415989123715184508117163445175692039889121463125865532107747205687435473106599564056121380717032459570368000*q^(5036)-7367894844886323758496435491823510533092734118623842160186960643890158344065190093686928241491779311271543222953413821990619165023857026034649169558017935554296467967*q^(5037)+8263282881627298920708754027258874487288823861344234619479204163435222575889651038779785713391485822202505973945519995918445000235418365820148550084702915700747673600*q^(5040)-8585239237065076657366412159263851381446768766534739886283184929232749030395716382046027190056207162103721551604876117465845680657502043912905235669898718209024000248*q^(5041)+9628128876573284321085535685349823220885813038963867938133773779091979850227586964703649259542442895158717077161395394639855629152157524928209943039903392751266304000*q^(5044)-10003111520199695282423080722799195700020634294206124776339153925514924385229582429997138856191306832555945522503110966510710241778868719623573995013307252044229251100*q^(5045)+11217728345100922686747752471421363271578925766193509936625278589321790886061402078207220617393680034339878765144152616634638573307523409956686445424323894660142097408*q^(5048)-11654444462142105422273004193759475154630536942450273403472220789445135876126409577311670034601720650421423445599286301566713079828999487860117449687107539070418944000*q^(5049)+13068980894308648408865968895952610827139843341539198573154998964180984019654437401449085620683228564682573534105909367864211309083355792032246466958394167699349686272*q^(5052)-13577563138109166741132632469238003796665240325822333805366900062031265537943196808114904899120217961460745458491728781593075403759631557282348170042816436931676609730*q^(5053)+15224826041430350573549720441029197574173088151346159635070342489179895945446849515368094104699988102420594383122332239125629549161603016496104410324604956907831296000*q^(5056)-15817065198556412037459214030382271488617517027994588608561170365386249970264361965757935445524861275698017437039088164532875620816262971360540692422852023947695751168*q^(5057)+17735228888204419138230931148413534567065817641336322838431824292278680549118925067887271183319787254768688420318045202464634448458185393262867811887947554053030707200*q^(5060)-18424844405225198836384666093897818281659632091222831025739402505413376218087023289005834160884660703486469464305888374446382771032672427939726161244834469071742327250*q^(5061)+20658326168353521072885285579879832621406896463989708557771143471906439913205689955415847714633259524212030294268304956741779298744552609408245419015714044543575808000*q^(5064)-21461280683069746514188480670214489345192366276802361364819321868615858103647255694791356300361757384440533232631783025023928561105908108557531213950734737444144742400*q^(5065)+24061758683281369915183908104245857174177208580865059296584704254770375810130838275144516752081800385057731811277868565542881640982328476323738770793899464888578718720*q^(5068)-24996623696801299633973639149555961138303923578929266468180963759733485985370591576742613180354818825586752547466072236147999942756904202187836550125193613920406142125*q^(5069)+28024220348518698150312111357192723585601003487207700786323702114751587584797985966082515869475615188234816630055801400142766188039918674968960582431764386943879331840*q^(5072)-29112601328457244491560377191659414531560884107463675501084429628791811476159578789258465381019650508707828084893280501607591652373116348063946643333939216800308396032*q^(5073)+32637258959306602639569519709509288420972886460392947432533198651282065566287543476357426660792202652620853511839282836946662163062626719400184426055991697418350592000*q^(5076)-33904289504269206007833642339643056242788123522413185987586276140056661041826449645736092835746280682887039910952512529779917969631276849665437899454781097616035150552*q^(5077)+38007369457058115588048997114893225964296446788091699141091373443496193666995337434900442520417269319487951246490600544693035612234160416852708973011791109871983692800*q^(5080)-39482285708363111502271560898955281013797713941791382661103408572946224743260825527708140897645513040090125053866892948353360563177720048540720924839060543777787904000*q^(5081)+44258427065836468142737717663800935833926777815667069224854601320137610956401870643517511830576866387762319351785042614766275365812641685383233121996420470842467328000*q^(5084)-45975235358814740912478936451404888834437281653360910252680404793637849349806221524993050234555788841810883686904381307262464235238412756334108653062160829946165362875*q^(5085)+51534515316254385623418845086714468687835567645240051917896865018433444602592736482294368488610555776867826430726585107039835758935325548660710090716075688073568100352*q^(5088)-53532768160685681244154689023559717570725380575831611344282517305131978165846851269095186003119696802364666463360674547765065737755079593224601748953141269007302656000*q^(5089)+60003212853670027738800141419463207673747890229125810982360221259162570852569684050267290886443248008427826039457302784826740449945209338939113635978506689987268198400*q^(5092)-62328910767657253235645968591009620775093677341612548349360043049851327228657937160865585038714377711820836794455057226896278867585666311320256642712592601396555792891*q^(5093)+69859413235837335567099665564977475646553323896873333555771888463135629082400472492785012292039147028367145977469193061942665915845639379754397637408426526935280320000*q^(5096)-72566052783841141763176503937605721027305090751360347940839221523371694968826910415908274567611346813971032545669412885599738639334940031870809641344090817980158869504*q^(5097)+81329763891487576351593360222129810675944688653091202176280804485288232932011684469461125528249267229353622584167480179200069434564897582457963766956372933247954150400*q^(5100)-84479555558165182514689477034997492722171414099662585604273480356532979163633024302032183879114985187056010235280375494712949118502685895022903146818071698005708425750*q^(5101)+94677824301566108176983558082599737366304251910230196048992411152864800263429647500247022053561422817471109685245039190612404507683471847953512012396852884986718208000*q^(5104)-98343107641348317469645270480243044229272712127572524773420384461088866158567841600782330836354548246443200190108508908236176291899568540753149857470458511647734169600*q^(5105)+110210059587427684616117282173680431229606072699355531367441197640438601517295528167311664627623901207544728704743372240029507292831707167601620747294848534974982129664*q^(5108)-114474947509941641385195505138453353385605948332828565467807617130497994403335363686054445269370859884800213663270129267966729911393759374961338857847481739359734526000*q^(5109)+128282804402898337816929678230052718729951313670234912799954363457992169546133285492108224874070938317234404327642022833952812676242780019363813310213509089506229330944*q^(5112)-133245093584420009372354840823624787238277203822931025647461733325137807009801308146937346031370795522854928974364894176043874332882845584301972752966458192211003801600*q^(5113)+149310353744578900817608220017407837337637688368170761227683241064489501974056489136959810753396148247182367541649582870687689756993120786410627171663657990777477120000*q^(5116)-155083744109352927254691667991971841787285075644490576505837648235394360994240715365311768141654520097104575192051789658846589687939118210246149748059493932125929023301*q^(5117)+173774362498176790485791698093770401217715384722078727369896735832966429308528440514561071289474751888354677528067658197111928155250478144318122971638190536712016363520*q^(5120)-180491035622494749592856217405167986288452764393556101889692323531904550785071469823431815814145488790556883002565502446589615758933076178944780636400769757783146496000*q^(5121)+202234764785883601365452744354511150419769082718263454366849944221487720030130824099380632314237830621976958421194306882713823815474707262011788819316319753302257664000*q^(5124)-210048379095124233771146082197747423781154452693424714948431918648321345607926237534790052369874603490362707225808531736411344790043796342970318076429758663275651189000*q^(5125)+235342458117755312362276573494596965518013696971270264996477399770923466504681911053065357827886890457727444108890270132909213506213038465613520472506735336707341677568*q^(5128)-244431628049405206447530721647801904217892417095669424557556072308684819772414523288722831142697591495501110118718817028338214867274839442936771938151608529185955840000*q^(5129)+273854036728763362632123946814547803055051279131899424025059527469907366904660693969345097271375626308511524615102998643189806412409248603389733877305289692002358119936*q^(5132)-284426373828259536942286825302987578573514180416216096845682316539071515710502102238811601089190780897840689284590860479827340852076465539590383869757928655443788678958*q^(5133)+318648904172314192343513206251559557384446998722494452590381615710387465799442312310418014182457471279321816996539101412388283674675504737729124237204484901264343040000*q^(5136)-330945710611641754537590084613063475792283034777362758162391461426823030692677908934659130477705048592785984346788193042522177031743732112736520600605850855249646157824*q^(5137)+370749148248817701339657598388050791404455073247608757946934265446887549209944318513636743433632435904988853069872714177071224518997728078816369786621591094967391744000*q^(5140)-385050867786377740918028021025550763274934684849098778580032907990656111747258291189881865316509260883576627250729917984621233186910753263163945390549861333708331593500*q^(5141)+431342622843167661628264284784731208603530422021636430516533592761311064107384177263145785353592367093326104028631195069694492738240565069787707702492784414262633664000*q^(5144)-447975171097714871334158190467159753824138879007494348486796654443803175537277037710660279810981839763001371681911409232683805121112538332223152478919163013871055667200*q^(5145)+501809752582745317810016940928806095891446892146293038433751288129097388759457637277604331857870687338857438372341917531745511735840259500053246372992698483715799848960*q^(5148)-521151868045369461611638182404006681548762262283720711890453357601154653277069093652140967816527188788959489672180705110177154634450733503624529613527702511071511626375*q^(5149)+583754658978405390949231987975934580870843885117742165178923414654537361971487530573566621157042231420792554330438160314351961488664278111127792972718210729062352142336*q^(5152)-606246438864850339689498953217293266761188951456430086445821146186660458124023596086811461600437469593292756736493188544273378762380864290692448730655282530268696182784*q^(5153)+679041302695379772173115798193833435009026138361653950023564624665908375414813330583447995479961106567575868378291844957256377514173881190749289447798259491326183424000*q^(5156)-705194114045151245880551050045482551759317007282181546891698891749020376711663283336601103771775302661578082864853867248218695603968792606191298618806028626699002926469*q^(5157)+789835447929202094295562743089819818960913171730723836918422586555134367728207024141015442794340408001635554651486881563861172602594585789877407775801012907785732710400*q^(5160)-820243434865895258787780327330516522496128782954273489916831368591537948381330381488554387748640269115811235638880522002221123798621720537674086881964703650147262464000*q^(5161)+918653383979126343268216129844452893806600505892175887947772900132845817498210787641007657239677117296977573690467624941384460857020148488288457132294458780070210880000*q^(5164)-954006827428053765352183352106166640591279662082313727831097297201923255367658380399352476968110582821892159176415449288680813293806276454552249140504551733048585451825*q^(5165)+1068418488852210989278551273464007222013077875473008184300888866289386870656344457186306310215032216668668372121898315800558869874399060897686111568196548940838104547328*q^(5168)-1109519316042995750179687028165860056909099868550008251817723439175170153199889975125464314308106980082141654829786644995174099305093455042105617604975513583851106304000*q^(5169)+1242526893379581249689481519120584625913840789856271264016768681156148379586271263337336367318218080071758820671845403284374787063868218785761125170600889259029897633792*q^(5172)-1290306682042440443733138030121984786791913896946560238597197534781229979158464962599950409564394953786032220018225079056324811165350138999230831355599647275629225621842*q^(5173)+1444923705688167482804089036204180618478718630719117156810291686525973366682633832592714581747880716687076284529284830535591216101534171751902135971650150935119349120000*q^(5176)-1500464583025483673199607726163933059212432256115217843086147617376145414609175103145432659161020569118749041428899974005024064904309755228865047261153393395440216113152*q^(5177)+1680191489356293124345322363553095635917374727264053823354731239386967444865982191231302346642121138792188964289542597072175509313420434350724153241619462607063406080000*q^(5180)-1744750389843486382898819279112016084592496155844187445822629096521214592119829309910278796727942653891479856596849157362828151949361464239661069059492469523130204197250*q^(5181)+1953652959299329628980310068800662332888739361243854634464144438302024415845163248570942505654361263503272971208612410940950395018849135819050350117683777861174597066752*q^(5184)-2028689779540293215236817922293553487031561324072526850220145080252954142945592301407291253729876151029555323701044395384123111670888736519598416677844697903122933350400*q^(5185)+2271490173302030480155601724643373808992811770459184997592758823418963959861380297899300584092410874579931014915532438053161988078110518738438565494823850470706300305408*q^(5188)-2358700448155628003670532159183296954543001613803947828139002152767497321476081310680201931466344626776473052266865704489322868948936998660657610074209342831325107577500*q^(5189)+2640882860995311718120639862315490253937984779256160356260703509374490335052967485942545499831450996731771977261469796120712020459567284739141571454112220504292083349504*q^(5192)-2742235684878729291030894755226012993062121270971644633474231516147253166035049506125120598527124856528749266746537186412574603852261929417377567580302225035767703470080*q^(5193)+3070168953912125493482974196808222116775926590225434218060979144373373907057443029204178590987115491735259829374079360615229108040529399863994015952279546308677769216000*q^(5196)-3187950986749831894137471238534785877724246306663326294087972650092669136000755178486168550544486184568931784693685066209995707318716026859411658895355443797649023480545*q^(5197)+3569030869253090142152455377387882865662459514528104146718644703160128972570958184917461125575157343782831636608595850431194059026518503729748470887120075536501883289600*q^(5200)-3705897400496906137278922593019911421475254726342895612795889982083202881514601422867087314159538710321398189386975170178415431717246846791526234705107032890157039616000*q^(5201)+4148711666808306659742704544616920424413115314342958543128908899370913238530174583949146545949768602254219076645820313699754592994421443568232462633649012842983237888000*q^(5204)-4307745866223664440934922774261348922048844166229060756811308210138382519795309032885452146697308174781429852043966386583087811723233118712825671522578505830882422878125*q^(5205)+4822265855465156903603662593024473659780846814989736945957215124869146288623272444019592204381716941835006447114782765468105838922774918920218667370141165711367037112320*q^(5208)-5007047519341963325410146050932800298322861567980482092734760120252518591738883067518349882257798891435171124625614703553132290502613814215166988554378099726487138304000*q^(5209)+5604850387184180772263492813239114512779478399367733914969651015794519066999340228638564637614107437398867121944075130210561950764794107139377174281003911440722041116672*q^(5212)-5819535697203450478533719329355839524240779853830180708811156957249873564944003506239118018423565930890790596402992827627600622059583916265713152563186804988166742636283*q^(5213)+6514062258809333610869853496991517358888421780433723040350948042807656963477166013136800850375059579529232588596631455314123524765467395171684563436501041666915589632000*q^(5216)-6763476312513671707363641553934093663711085365648473215630674858186845775195841181335786930819157574151417177111413644906323287752383142380055856094855686338981209047040*q^(5217)+7570330164776228009206294791568302377148859744401603509523017927425670221486850906147212413271679855244298566323442024503464743026262322832942386716610959422480117760000*q^(5220)-7860074316704721769389401898481986162804930319598705093799995791731340259699253036664985433373662160837845277311520230678149045792722323996801841723942021353649249299375*q^(5221)+8797368828904459159283174243733828644000556619453034270974578927448221587402224469996375658648173660837468267214214443057936119960825785966036951774654813881387582912000*q^(5224)-9133945206041580136116537005767600015078051702100429264967197608380951927116464309888006558357646805251101809907836904103485063910238368350788554841943765298385968332800*q^(5225)+10222706016728304316459446830275180559524479965998367954970606870237027527201575073512856388803499781576339192607517416538877818978711136331329880708944013053630087239168*q^(5228)-10613661948023281809553850540624177997061344734494528383020453709354032330909371048299426361015446805825344145059414539288350561141200765483831785212280429140531394666250*q^(5229)+11878293821015415705725559725790829437600562957262158883224810396929210773215572327035085107316238648372291504443650816258845011545897388622083775502633569483289686720512*q^(5232)-12332389356505925630698252993083533306481705682081165392085642207313764900363147154840253185441803697001548987208690741898458335126881458097103690369200026577550705098752*q^(5233)+13801217656727255171237225263482654965096296584509766544543033457847720930291813419622903575809081961722455958235334672028922335961123056384220084503553219922722823168000*q^(5236)-14328619856688255967565777785452755170595803501270579918654668592876129933877518839118373273025266378725142379256130346209145235680997805063263405724447603177151381290949*q^(5237)+16034518537609459897542950848797227729495028377707005984587997056667850972099041234460256856839583587134095025471781240074153595127489463940110411924736865646313149977600*q^(5240)-16647026797072429859033024417219146343658115108899328318936687284390245780243940906498774004325542152779386726662536505361427051685094905363351930401583292506888253440000*q^(5241)+18628146681082116338857510550036665936423203856299803902422948021587222666433046633686343303069329737307392601425461106482345836990858363056403669080256878279574067712000*q^(5244)-19339454032682503995237490547184585985144396395350069318692602849948623887640380117683962746678712260497348532049980209191231244851054599381980108343299576307699272748350*q^(5245)+21640067354631485298498203158352501083299637402798311900524107774364873486668743279410778158874319467624350545268458969912729848509568563281584612816459317362578509070336*q^(5248)-22466063477687272441303317773826172972319707982992541485704593886419234845358651675413284044232215250031260218567257887382131960913965121202561410816028481808760414208000*q^(5249)+25137543197418952114318743887263991944314019046000880334933521251908671315904115151021853994591186609093233060741072655429316001360870534968482839122366305696314582007808*q^(5252)-26096665770372217338566950776014096287969897118364375656805971665006902033422907311014518999320942064104299029063988661282958077183961343996704053269282253554985682935726*q^(5253)+29198621097007718196691692964575300906144249933481096635973566468449363374504918264258519984429547356587171621570846513155620379166139409485449708061945693749768484608000*q^(5256)-30312263183494678771220661297677020283214816122559260352801912116729539821925435537346152907542491399704214773551558967173679289365593559458719037192925505149354730061824*q^(5257)+33913856155937793270307703267644128679844336364515284328855181893302944438730482626951479049501879853578373526556021283702321004886493402254402586984468140603979795225600*q^(5260)-35206838534500135417071730702245388790200404880248171577974718203787698334453450326325595444650937556985981610242640468452696915059516847579840829478934474352939859928500*q^(5261)+39388310442388797497823711177345117801031816808164783458945798522396867847720139745771145715003561043698363649219719616044975592900364990834138292854522693932280872960000*q^(5264)-40889429202482477956550177488249842679404995428161234269526529015646943569315935073669993573866825962676432831951284139643220431635258135674586012089105244304109212467200*q^(5265)+45743870194499576003050366039974080098726274655136882287249598754133524920402890840383181714969559286847935626005056654324629033037060463718661892380634213538117160914944*q^(5268)-47486531557412716905884314201869709118758978742154659374831790665630490471146576802994232743828478679735325360818421064214703997114080144555064969999697220696552201401250*q^(5269)+53121932067683172679597189838903002820395673031314160247164403065703858084660177926494323859599603702112735237491444304407882860005771302629750473365233144545014242172416*q^(5272)-55144888285440187702708763878648771155189584051545825481502679915423214434921590219244432735852255257420722991473302172882278951998912139456349286933612603887928721735680*q^(5273)+61686517027323168082338668766878108055608269746067188156449169633060005673496599224707442873141232324178475183701539609033535853509726830357580625932904043869390658816000*q^(5276)-64034719406357465822547876923351848913300132930329407801590226563614715581621392993324560362154118662996514915432047774237098441970366386932589547244112801002401751148677*q^(5277)+71627879767787903385035784951837515150981423292126254651920906749660777207407071668305473805924605273872020277999171320318434529279426621376261923672237661032273554227200*q^(5280)-74353467404238420430426996523786055956465970659621709486824091296996020811311704880753424135455930109637043290418345072023563978836000073205955817125496721361892659200000*q^(5281)+83166692282029276575653172458737974361348005597392023774138588933355715761088560111519340439522945339473677197959294680359253415256505724944060828832273871246028869632000*q^(5284)-86330138036485307955159731858312960319472174879942019484913327811551747843361762583144748922477350960867716473612009257298314706817834326503657763729565874599007082860200*q^(5285)+96558892644707194345833206094673656611222913857844029765254908854661627284763634976923993711155556487314862294055661562451516682206732530196808141239923574240399438214656*q^(5288)-100230331289179462131813723807375439963396259615031124063015795079650065510804881250830151685102156905487059682694907291888261937081799563389851418780371498018174836736000*q^(5289)+112101304472550088055008717887057308769903187996564231792959531402791947278578506890543681116268539933792100111958474561059803293069369724730417767741683394162416997406720*q^(5292)-116362071884370640382054462027857410906115532952031882950189295397917639995677136660190182634371525438120576987548687122797238345609988168247428620003501759186666226405499*q^(5293)+130138149197125623962645967931477494792718255620274696249621750827369807365512453486240396609296092114657471806509882058681244131361291306984175575017126758995883588096000*q^(5296)-135082566037809566242217714178292293139265956446360381389629895526794122078258482570249854872775994351286160324752052008318824665471098554069962685991781637448107507646464*q^(5297)+151068592584348315963692754485031266443332565580039937661445995844856464487866688495295451057723322272300189372535787749656226183794852202061735153940038391966699603404800*q^(5300)-156806031183859054356371339067216792169894301482512448271468393599635922507870253858779926721299816464430396337842860579866982740552555257874978933987194720798263855797500*q^(5301)+175355489274848855869861222064199983732560477161996938708010473266638488957688718771213204401580490536580709585325250296491556173790838223423232578310803429914640217344000*q^(5304)-182012768556175353788985767404990663829605532571623917703476057548203403200531009643050679309490121399031270125977084253698259854879867185817691237124250287151842641510400*q^(5305)+203535514977439509887657445110188110431467334689903514692178240718968201193589647525026618905891581059173898184185544646881748366340521769550728637483294830183108541284352*q^(5308)-211259675333598252590486739188009419847657861370197107644901857899179038241451414245277421027148369922991072571719051162821166245026010313646294765684311566225176743712875*q^(5309)+236230905876816217716110057656775996400747346488579646282444562912272148646383404478962976887583447325458297131260959759596356817101121977988931834469270118435787951013888*q^(5312)-245192424103475425238265059538479739490426355653610888305221884256983800179649301139147476778820029160174384103385715840777660738825364000200584280658671218315116225101824*q^(5313)+274163059455331054522888427260734082828615323247841058519063926366589937013064024601526188726135755764923032533569681082007255986746796619301810419368834106030624729088000*q^(5316)-284559573322022785780299922283885786511531399976477561000044762701511312443340626678253698215428950361407555449304038265232233660075631572833501496991939319311186028613490*q^(5317)+318168291016148009795660798975575834844002986275225428842795365759194672009824781537575969315092606034955686353222804645634557144879228898051736854970427479410924691507200*q^(5320)-330228914029639842118651271566391185088417470192279366631037849699651275570358047835146612231343178470789188728310333673635292034429826057819576042430982531563191230464000*q^(5321)+369216086585976798359870826133604818000788901009939069208338426811230139592327169362456223169649197914262292828589897557122350163552580058419772045596126202548573590784000*q^(5324)-383206406194592935624330667656698265036663455977791874582316006433201219467601665855273599498301748008459349574633449755193560444468621098686793060302037187983628167583750*q^(5325)+428430246558132120828734028507876886776952816911429152631900753533058771698826995820945210240640856396462024494856626293293164961532271612406390044369362830028548145266688*q^(5328)-444658113735969069304168859134283098585773874187443204277308672983238034000810178628904010455502243425069514035212749925445374387838336163854051307600541067530700292096248*q^(5329)+497113376553651074348645201329069332079650194499959833937589132941471482158953449146020663197933059780181775420518214177939537706196761997556434970018984175405358333661184*q^(5332)-515935611701299348069826025208398052192093126401113391894170665331470696579701422313394872716235561061317803419018928913052967078941215470691522708028402637145671906149962*q^(5333)+576775253850955329997112456000400712337945061132147956215283261634600554861163788840341871966374458759720536848827339858862498799869025609071642318447819925637831757824000*q^(5336)-598605413615922720180612424172155530185565921282884945020960208137521767705909756501718948690592769468373711344952464018744462930398562027351789890429255647727226077642752*q^(5337)+669165680890801637726127222866345414054892315477987762644636516137159008109898413443757801521965669874594858886276753102995001988473202702023778737753151503468409575526400*q^(5340)-694483053264181789740958088503724608879155000012081597072604638699783703962694355797096509707628109206093910530019479171132928699327378144146164820199857023783404779496500*q^(5341)+776312533569303569796609391776895718554580757105696913617832199497667064996647700422718736213683472046099434339797766455584520790903687223329026461463506235378336617472000*q^(5344)-805672554938420407809028057713632185299985271917151234836746059305437941832960455992073608679666242850665160213102907126817008660842555948960857316311456296368460732825600*q^(5345)+900565823329592471826235931068060703461857467173472601399064092498228735403150180770131537733441202362406364480167884485213334409459628464475092475379036220915932926803968*q^(5348)-934612141617831798802854985983067402436287862051132372748801429339248319823286611885055704203520162459525324548264048164316654314765411241947666877512738997449817297321750*q^(5349)+1044648720812767894585012590852503338667859659578588578435161970522469096906474013767470942799219870321367120402233603349153755135603863138967939204836864517920363034672128*q^(5352)-1084127164063147249046111606298276242484926265628414411499827365472052338031791378327198574242891274141577631375240669706258533062020938067374018664722984475413889460731904*q^(5353)+1211716637759869178786424148119666085155493733995667400537493071167570385084612296159349208720376653906885921041544628279525251627538767547739762246151742116377550299648000*q^(5356)-1257491388264318494892447520495254514214257295567760175958008052237336666616722492318564774566621079336025933079797331523734473126823693617442075425148422368955541523060022*q^(5357)+1405425636122782502096582177474764965440501233627068027093761256913197704620360608094569824643606284947491988280556858013226702759973325863867325538104440516003324829286400*q^(5360)-1458497957327141059761528863264747461151394134972452575774893915071025945991952595800702215312513005807630436384789070406170703898969001555300374402042880292307438120960000*q^(5361)+1630011632588910962733538659702964432156226433816821126496436291945589788587964921311002664178141799925858992740380710127215363686124917944690961743072585771751705800960000*q^(5364)-1691541550511202494651679492429765483263790900027968798884659158487180100954085283938826986071416791441914245073115560461846461687589182276431874797736374051877230133141775*q^(5365)+1890382097165612175010506270862137086600859926014682004805377139512950073822247362926707124241404047841593220649440371312740686412689180237940283540095227228443258444366848*q^(5368)-1961713501104410081766177527952049399215593258289216418647370962277290677282202318049858323107126452119896485938356798572020795481986311426424660178028612323107249315840000*q^(5369)+2192222210975494818498999029944742770170833981097673698803400704167645644764147964681573574657256581897671346953221067333798793587568031934978051837092327349060636017836032*q^(5372)-2274911911187671575300991913235452104691794108417192318864015390189162181389192630946773766362459732572605939391413538102163581784813713914988755863259758429810781550536616*q^(5373)+2542117756610293821152409153007132350527872009238011244743123577584341058628206674444326939207852626294217068586772979580231297991603499162942061950880525968005652021248000*q^(5376)-2637969120941912174033818160228336322246899004694229331150282826738153555777449624275381110301180947756719168242125697071297220569957049441124988407022507441883291147206656*q^(5377)+2947697370782471979482991541801946398523600602237744416438697141973834009930621488411091863167204180221395471510354974280631389225230060321444489363965120975249156033740800*q^(5380)-3058799259721133148474470267570387827624829630804215339545527107931127477576145322604541143249083228885648738835595009234874934619869853248871480518985899471377324868489375*q^(5381)+3417797201114658318695986487971935839223402869639501057888095268247653789199858893138124246653672964776345035519123230638152866409468555723681425475074724644930855106176000*q^(5384)-3546569033450877242162844952276110690816097615336768979348728201722423339312737239552419949266101869524932526633789173269573001450196137545232211228669558482530012230451200*q^(5385)+3962651485400604384558845424359982510409978605149359449434544620294693360727560361747061238385841181629366809414057814022829240500005553925137241547281009583279341266693120*q^(5388)-4111895397013696506286492483186961922940051254931181125145930445376959100555724480593095322889129054072287417517526916768732495080296930962593777473221696686087007999145250*q^(5389)+4594113122590052826700724239316963411460804711325474405071413992184737361785679634279117048359278580163485359400685755792706616261660729020754955867771245285739167249858560*q^(5392)-4767074331553409358376831357535869689247435185112697380617879534036282249484715065270145864588525969496896381227839513886823854465901491920477162094883316858279886511210496*q^(5393)+5325908941684879050228825752206477969727018722270267809301967001923479578097479367394476258655943009403748742100247662026397027703709817754611031239053118086807000413184000*q^(5396)-5526345607085197856430662134595943548906653172854090093760832366410691888123878703048966064792066013089471719280992345707283701425333501409182554386235570346835995469863476*q^(5397)+6173935111076203618981260184474532843925895284380380334616607085416411732498211091635085108918778502572248962346756311988024581801328249844234896000247578586856605108684800*q^(5400)-6406199174322025675946965860985819073216899746614821240062973953701415588312389547070679082986124933336690665783796435101842951361294692391842784954286966483792009695232000*q^(5401)+7156598982071723492522210351440452911599383475083184898841037762687742416582170838642315234527845386635666102746171828844782088066406738998009138720562096226626523559936000*q^(5404)-7425729712257431155938376871250489574207343751037736466941271438105366810597284693312686918251221814778381004486695237993447557324297502177873618481675254562264362849728075*q^(5405)+8295214644329595749142462901232734032931259779063823476010832228301375468040785884205166132834828866773324866651181183362362389268354755881539250652164455401162469930248192*q^(5408)-8607046878306843152375685527166896008672588581483272048876754451083265823118327892306694824167757063319497571098896098722824510824417120142529485698779339472298819932160000*q^(5409)+9614460608272039944187433189862680765416488483432059522076152803160058634929308678509236349004841675382514153917237469593525954201535253700536753294624307858779337617113088*q^(5412)-9975749987103928559576987321341425826212830011566310617520122929886901988679747924176808956253288018822807535875562946301233527267302893145373620201675123896661259471850799*q^(5413)+11142909344141218467767876045424246046839862354679088843196951399178077103910107642738165447124964872978012938640666674736255749978488997315392325659668486622608390565440000*q^(5416)-11561477207092595480488568883646650923160631280731377985787853852464819467262290758505800158276691582423554978863134680294782036173114000444647400249224897319656012618858496*q^(5417)+12913639926720151281749193326354820300439416396418005901305582062934919033788658163639609489873646229350731892322021296834410175133649730418242299502133043897785301213952000*q^(5420)-13398540939397256904428869187354727027745539307104816862779905994853038323120314757732144551868593758607567999737028755128847593073230724902316453299629016743899829411402875*q^(5421)+14964946790677204003422166785763129584761641337585484076991344917962696279964369253516346138143962667290474116978310320514798224729557305307082333805805514415610321191936000*q^(5424)-15526662864064489859806422666933210607949662427656895568736149865797285047171282691670653095249280145471047296653780346516061328255609526049531526337663492615011490822553600*q^(5425)+17341159630734494190067090333552961466876114519572964969272050011758475250466769349566723144158248078009138355733914924373093282335886937289041040603817811589712108040421376*q^(5428)-17991824242724715804522185169037268118946558283456110867675539375053113296411293884229154624843814916543123022243290347807663418784727558120574423306475790686914120368802625*q^(5429)+20093591825825131675047260595307536442114367334345698916123874177909604387170008253958150046347841256764404662745879955796989017035332330234864863515076655959585160412723200*q^(5432)-20847249497993498933937117215755999512816873079581062842628337571995183774997070647727454992708839566468597095939727063242840959253056309706938657042117305246602227852935168*q^(5433)+23281637476072364685364320321443247805793945843265753600717718324382483128339441243562794591229509044682118696581825696769165424564491970629154479232158553722498126903040000*q^(5436)-24154543899292901845877922571482703737470929557856722916853546526820742897782488523292199020668869621936663300549371675367438608906574784753775766557723926485114965739357090*q^(5437)+26974040272353224957992193232177904356694862491394774026602637019427171401668310850219605491422087633681322062340304014356085166198861332398062611909910322768418814617190400*q^(5440)-27985009430852100641771335070678903392129599535422881633427992963610093487173098653705101782512639430023516603613222988494678904805898896240224357756363799073492025741312000*q^(5441)+31250361035703622507785362897900206517747670259897948306490208340093082220804632352590266117447914697706241882992448258170073580763430292353896529685461896862343479392256000*q^(5444)-32421166668136140372170068364132199158319515371394465803017238102543229236945827915141870799226817656050476887767009724857479644586143181093513395773498264191327695628859905*q^(5445)+36202674943278678451101260395191426422057560812285534249752978942971956099361570657275010528405059333254689036933519920254828180815875992066872895400310456349813601317646336*q^(5448)-37558514822007827632932821686196960073960501790056378278253144883767248292232761563911713138952187734532664464506592365088794633492926185419449951767198979324585009782784000*q^(5449)+41937534286049028781097091486972766425418168391023909179798353436078598780768151051125968431403879658509054946553688235584962315690049131887478066008787119311404534197607424*q^(5452)-43507567115780782558848057535674517517394116301155187436976794566323555728701803340569724039470166352562102226540973042817240121545379282568885697983202318948209234224971601*q^(5453)+48578238181383406972676807589844046451885340688388098779670771403495746197394906227547369335694926410068615639747899967289325198421828111541388907269262709697393003057152000*q^(5456)-50396204443137243685848450546728089304835753532057188443909847203503592923376727734274549514809972999822401556434189485632077977534723084115359022709351707452077978721714176*q^(5457)+56267457107148104566808035975907843164130372120174837355256616820004519694321813421354311933622795304629124313824413979448772530628919527242418354084368425412659572395622400*q^(5460)-58372396934909101945420861060329079425914351037118333301569478160714722585392147476976183560776115421227807758866326297367468396664363064549417771847269863113548787864317375*q^(5461)+65170267566857219866118774985336087577257599948794976749192709136568683467850838430136983253928881650134797276671249069671732953371255275221410691320355876464944395506880000*q^(5464)-67607350778758218853483914283937875560742691051917068082847681168323100418703356285981305858067533810941806379327334101004937552827798366653789664030559032777579121549312000*q^(5465)+75477660792305796728736674305567276447478102830388257006992065919939464583400935825720524259093810175176620842911396453347817581762552876445806534133876557891442705710389248*q^(5468)-78299146548057829162450657228470904412724526429566178520015789652439996155750316351681086006098687854034210296006607785730648739994257163055309975356382814925319054343035000*q^(5469)+87410599319420600522750886735862293816031220249618912544895409515490931879202393682709018778785811429131031717263721719567439159631706791867182834213353905927142848698306560*q^(5472)-90676945589691899849369240659513082943521815441051294738735998826584229802931444040892183305028100451716688928118603004631030717755997314568307395287625463042829551259287552*q^(5473)+101224706740683322758918902168464070996521388583983800544255264530622464960803527254910291576896773863797079199632556370774201691449195052132168312836942832845152535289882752*q^(5476)-105005852908479338939789911623156367927625731556844577741791924157892703296953671537851456610942336200107207180498943073555061958971252367008920433756277310585535724752940115*q^(5477)+117215689181062508359601784045735167644512401097004441469209974988435682844022430025594525830947969034950813006527434193046304079399938644323875077189204832218739693677593600*q^(5480)-121592538714806211902349184967360936937924552687333876471924829585565943265511323396248170320539349409535716958753751227373040528934249485406302947005083345811654409519104000*q^(5481)+135725602338184385178917644254152471323087986968201639179685242487867280383523549448720749836558779343325430751618825075258975326483640920159408552927208199657655413424896000*q^(5484)-140791736656061271691634882341209322525866998045847449290612982065591889347999277515971624374536134411464599646517950442040096834492380422294096915978560359915163341102264075*q^(5485)+157150095587959647677501898868850586003174015753086877099268566437604553112415087105026924424190048304343265803947794995459726585399827401677058035911721725503455600559915008*q^(5488)-163013755059632903511374341336941137157434943554888195339494156374706719396398255443406013243608124422956130554295249759969729023579208979796417524610133989044560168521728000*q^(5489)+181946785049257392085604501769523212612818332125764295656625838420954054185401738591722529787167564391810500686921050518126086320452075879026678017651338182173797108019087360*q^(5492)-188733158654038030097359491605038651695490112216940845513689919287021697506129569489419134833022340988484369794742808186003453972852341788268003978610524041023550409399829208*q^(5493)+210644931046863510766285374453830396004192058245729233417355507882983659406033309408683495008801363288880382634329352024144482984894603967054689682081168084095778166945664000*q^(5496)-218498802641946597205942541954601533089043294994820650470455662447284309648120775303526356893105055712301536426513875261482103524005319593900978301750619367705977826659729408*q^(5497)+243856622597075018675819652914832728131951389174822052188233985130740069596765510685804775352896474884520879602300980458181292197242880949539362991596563746526034897752576000*q^(5500)-252945429178335288888103954041710382396192950273709422452106920650418540672497434617220518080937321139194677972831239507605879068507629989140992596364501835917540844748056750*q^(5501)+282289702925811380151562548941657312528170623908431904877446450276809693460185684157241248104128178212284893342735188376788720265114396277166171604075063913811914749931520000*q^(5504)-292807068840112708216848786683420984526767958735144144871169203956618005901879787876435134791345604086796731442704019004621809925264906563643964488694945157826836820815052800*q^(5505)+326762706262227569635269201480021998611922402102672461221992918858523484240304619958173150811823710791619130032126856787040517593015755815782028872055170521740972556464898048*q^(5508)-338932527231007203529861133492282690819477406561657317377566874626058270285579558862515563418315791642940029489939689378078577851975105087757474277805367705839960159194120875*q^(5509)+378222117978073112501119679424710336961426931143607400094359099216385521637911004928740870396364085801367633135461761098660980828029853499660868902196419043347760207347446784*q^(5512)-392303280221029911050041269131785346363435556817749336294688704886852016442572522593022884663723088082578256555215556120406684536791611596511904875742714551310074028897402880*q^(5513)+437762318425692441712342731259823207804020243435978480857832319848407818676730618869842922194669589247798294004327048350833760504909234587043517615340710166889918858506240000*q^(5516)-454054151365963701908003137378548944402384025602910358080412641830549006317190545541494389175025599747848130121080466044564949251620632380391188410434547479915703931471049913*q^(5517)+506648626559051653850735550555482550945552846839959390710483963959512608242566474233713746036464221827189676578290668695195274940166634439735180199697778209337003438342144000*q^(5520)-525497202818632480279852711123367301208395303315762560399336504079419692141904779691315013099931103714769725351577052421679991548873340277011979663811671031629282054172672000*q^(5521)+586343923748401953478233562865877237696999800165485381490766245418111249006507624796867569093168282528689138165176355713177410611049134833774713964238801954197064531379456000*q^(5524)-608149337717698348535623087272412411980028947464969095288667126423513914519817217358636501737378877761757983248254964109741232307429575619547839824322561775004847065592689950*q^(5525)+678539412441824800010712125925863328123807038751260428176519524383662789274737400368114144480121931977457244620014602515340392727203518580882538412477136937902004550338679296*q^(5528)-703764188991085647080331410538081350992586093790663435820184193985268554220676524418663399774904341643982079175397450662212689555800989066769988572003309216298598073688064000*q^(5529)+785190150010286253026377544935321132045001229116415173310564858281966678627268581983333457699809482232970084238760878293206078631499999243114027682124643706572464693892306944*q^(5532)-814368958319513703599422870610407544850769883391937253753492215605325511786922654772436342886099566069206703284325143403507101782266619594891785563799875868180601581310632766*q^(5533)+908556096994948489815330184034564108528022325867207569194064118559038543571931400402273310977547191866694288271681190292515582029870979118252528798285624220556682740638208000*q^(5536)-942306971492818045305601400272412938634555059914112568797286992941643556876494513415130724007705210297743968765089493095430213066977273123422857427645150725362309111308419072*q^(5537)+1051249533083699641993901529019171980283174371094202831582519773795381453981276521815511565247333506214740970375924092964716887880126196762623908839321347124885295713953382400*q^(5540)-1090286834658649293572489591307313568380860528689475459401881833554394113288464128358353439505613774527254402528072072148459370696984538651540347791348740125388538582642456500*q^(5541)+1216289825816043511282802964962405572467399914006288778531691284772235035132134751725423289064343785519615369075003797611748510156763514203518810031000500102398143523406080000*q^(5544)-1261439212432409897950627156829966762129203266690181693955632154572300821827102312872731283288977657468371782765403926262011826821269263718907294063880161151087395455207014400*q^(5545)+1407166688947458284346585707396162837342772115747174361778291532640626130398370601094035654695420760477269689308133120279975738637804063541978327552950260155048883213584906240*q^(5548)-1459382406302461262178929664964706104264619016268101733851736547173202917528115240470250120259565197208556937178357673808792195390569491500357666850831410749216868458438503875*q^(5549)+1627913242704501539057264364887124011748548043389966467676135073267545816504406603881752162010112274835446781224907023491678878138820750597134195996755537168978778948200624128*q^(5552)-1688298093446756877301119544320511115354108233772427892417992845497059660006398146721677846107672893023924822674553657750964207636333361432468301717487586830439178561727004672*q^(5553)+1883190390414282384584782294024804764356427834651168463486216997627339278238826033453932742155346945639728361203996846854521539559743891660164390816401914248761123529704960000*q^(5556)-1953018795689927186451113306762900875490716814497083030523456180490844281351988514503488847233040183555073520351979294700970540259098321089033941716340276956495662180586795796*q^(5557)+2178384259328526803195991572481352148845283965093540603637296303864046086894978438391667183014805113319046487584120825889069924056321870923789054299231984134686059839464576000*q^(5560)-2259128890155167609436109811957284571353651920008545309950563510538651300878144834797171683273222309003442896990108474534722227826205254580843885955727611674880161814253568000*q^(5561)+2519718722647113858059516558352615977910509858000709625346974808815036800808263944682098844075495630027011371738759182671183001823514620510858678170392024807556329055718656000*q^(5564)-2613081252139281490194733395959631968649072636943920945915906143740693102150759755006553409113846415234558619201193921620675940994633807319114168566001231574619319769184412375*q^(5565)+2914385330270439160011850415820233703692263159196954939484059591615984379559088082735519136918967114559742603735235404618901059316537324620180506482715422894642115431444643840*q^(5568)-3022331942552400061078601045909837684686046636429432307637341464828038866293031338664728328765751605225582053423808717550251614126384316833140427875663954985089808289398784000*q^(5569)+3370693334004980558252009516456910282018518375084456265475733543577010984910682506005451344044811684280711903842607869855805673122779264767711411831158813268710942987491147776*q^(5572)-3495495723475943367377171072084192587953762457764006659949381386373715752278071779300354568051331821602177732102462991385991250047257280839660773454383546621554677549825346072*q^(5573)+3898242906109437044699137127084787270050102524102983802215631303773766304389062085126819813662607170494474358974942125428763349158439044912172442990319021791017174441957376000*q^(5576)-4042525613564599300281963750110106910132769920792518410629014377615630853458074865290383704266317525805085423935726725529663726143592375744266039439516079836269839002642251776*q^(5577)+4508125126611152087050370512510278768812336451396365674824120392656512981984097236699660819317028955519236972812727619161014634500114236715149208483757175848174273322195507200*q^(5580)-4674920188865880769419601160918051813406513227950764103772781445361968012351009303603388406849373059324844363049582091586314459786093179439051376384619525642301960846133614750*q^(5581)+5213152864439068603716920397963678587003421698592994854685086492408488041799376832010074311147233938619051987792142437040744004256104919952681777861015305861931381189789696000*q^(5584)-5405962904199324005577486186010912645883690708838606026267266382011724221058281012384618211926877706724838727274465327031219359078266980739344176752194689155450486205444915200*q^(5585)+6028127311283822321702071664333120967182736810440953328309280134623814562909486292589989770896005398597417565542715220645140742737238741155852132632156456303671555344589512704*q^(5588)-6250998367103828828913576084774542523306072097973528311370315305207164564719142013140472223640448887249436083013689958168121075066880821971256011038177926982803079275281804125*q^(5589)+6970145658085089474989667455707417883637653229592345815282598337413497036697425728753036405855411632724638284817944202793136624196299377441401321884723795043785499083786869760*q^(5592)-7227751253868299264689712985090438016331254220771402355970876033800055036874020498460859994484565361778151261543583236378538956689656498402641565704139180650468375870787289088*q^(5593)+8058956247001024407017340922151008657175157462357274976048669504392279683821718604916979785688454397479620882675092620782106180661906488072613539911464666483565880366692096000*q^(5596)-8356694430683317197080790953915607144258536005582458713960261810605193874285003042538679770629961409090226931700483384875139308066951117333383195540414780430832320482071963592*q^(5597)+9317368503735657364949809267923027572581745295381237409921688160068195439743160015805077173290091890313089140181263564482807937479390302683623989901489460222301409794268160000*q^(5600)-9661473850208204846437185139640963790709277990961686597899740303147687814353338672455698869280707247207886700773266158882748848309111494956726192738965499559130692852101120000*q^(5601)+10771726075893141737625829242326908287934601202247592446747102197695939038588011630548099381817517388703219537291058046983781675170179204469353676738981768867119197646059520000*q^(5604)-11169398955254923637517840033639953413468349537861321148235535153916982963452809940265387538024974829889148125539005704808855201612755433773438786462847449384959905284531301050*q^(5605)+12452452895298540616957394033237419266468338918736294695202834604328241800135330354079654379622294077112894818316288667274111987461370035844698137537158613193016542171588807168*q^(5608)-12912008660372285105628649089071503966939327978680771578195450100327781957005764326125111409511291022890573611593154436178443316405864926740553924785949833746194473487327232000*q^(5609)+14394683372134820390884421718621795080037090816852382216022024064940684195364924250514965388757239413216650430118523587863270715522979208620908432710711868739573729132649323520*q^(5612)-14925724525975239047045448965086587273158400318507999958454247988084439890833108946881778932044776955921183673523776169049395937289854109249920915506301977935026377039026400827*q^(5613)+16638989646436290262724037588417807976788032223364639891107815494714891184677950180570710794269123818065890067428361932926201882564358212041896909635044749158679505343717376000*q^(5616)-17252604519531967536863536098464105963393523425065642639668256761120922033729516239501040152911409331399083901669621739751116634501349449521226897740859597589373411607672913920*q^(5617)+19232220802675112279547956877840266710903702116587372402708682866609204895875428682175621528243137106490072825553784295579425789200622947748232138704540066308060603234728550400*q^(5620)-19941212810172080252795741218638657830760522746388141581750798747247105119954403133766175981751748581912921815259458152798358080994889538873403111847236681385504867324011903375*q^(5621)+22228471235883855087935937683788847042885345412752437254539526180679939279700372812329486717647607789199567362729531272012385196077674242247527599078112077808753751913330048000*q^(5624)-23047623408356857077193657140054661406426095072899185922150319297389034630458860343251250967899817593711282758281926176252040674678402878404982306603954341568447826985578955000*q^(5625)+25690197989056690505960034475446683290072339428918381142831818310820360705260329538189365244849433717350730908100419945862896209708511515616850978842993529151164293676598915072*q^(5628)-26636578188699156127605517415849141001671264996523874046908111621396721730948099171126762549181672693171728853442833198982863907812706321438443366652161333338105954706770520125*q^(5629)+29689509914548420827323939876605462920728752607985811295951984860835799824318523803262441135242035603662367376316668400796734507549378978395254657792239365442070104127850151936*q^(5632)-30782822976629890619597064618578696999274313800590200889848114113356968400167751515747834817664466639628726257790516194361272611940273424774180969919227246927080759720121303040*q^(5633)+34309655007988540682031183407773023750353527193031077041771496225547308884902561078814033030260324807852196181173143315798248349977418470161186597876406730866499133797353472000*q^(5636)-35572649001723490263763015022043676959874851917716943754887724951952611665040485316809817433130395726607761496815932078501407954054717113818506418638795039208887508461968206441*q^(5637)+39646736292272806313213665115897543967776563047549638263977503580953023680758465501802004945042149764936699478157569964389347649031007890099208343658070875741491385770552217600*q^(5640)-41105671195074403246591322572074787626691216671688596069095744190996350936023167286829890284183688276350241132760145303541497883121249568783200505428854114785022147966427136000*q^(5641)+45811691272599382191989770512902503330681401766644346028559979891997181443212012889766454090281288480517210198118272254040082167151170944086969480274753675066242679882683136000*q^(5644)-47496879619187797229706480110876772906134710646542899038321187802352288044211094904600058755993551585062673983627149074748024322815865292465223685324689666236759793714552438650*q^(5645)+52932575334695824880385654679252201777186857512624188827547670353149304073975880702693959277925819246203127832367993799699000060297851753011076415191019728755762270612255932416*q^(5648)-54879005863181715202977366845997227629705128120692071159073939787899867858224681896152333873641609110848610575678351148985461347069183298477008389652629664864208229500772352000*q^(5649)+61157195624916314731481981490062887339919706117167479482091241578539056980973213308548512190200580182490296018724892279729427734241486526432748555075178365292518670630227924992*q^(5652)-63405252625138205737005743365383981278223455602736087056216652120070558578730292258976775978494098074169075358535460588931272633162165007223301136734058782838895757144691895795*q^(5653)+70656149056660720706646583630566812620730999334607013322371339959299699301132271493396205761750173801438239487951782545142939781593442969237150026469514009339150414296126592000*q^(5656)-73252442065520313293290473599440740518830733038926125753049720194723804844004457028002129170782741341182125335076798525850099731244821581971241843349978204130972124975953674240*q^(5657)+81626326275233529375962668467362794178286912870886136081952031338506752877810040353586882891439150087603958557873403824893571723945964385058727185770207421456794764210827315200*q^(5660)-84624646998465514147447139730229299414417120477761538897877128744812738931845771869571662555363866563766043242345219318586795404974437197290598516455628585296911688485619227500*q^(5661)+94294952847082747943133467179564518343147200227738975703395581275964695667007585369447404286433760324387117807376184060214701163507536661202250812529683132191497012794222592000*q^(5664)-97757378761628951324173422974418289418445174933586314999999821245165389079597123738022357616983719325414607483467775381129564187859384982488145150545667580635128173538549760000*q^(5665)+108924249808467279398967756653297219095627377079363417366516974968192823095783258708991441346330894765265787064934505214007948487729321866605833583152688798059088422073902563328*q^(5668)-112922416865995588807401095237636837409823770614140801212951789095155088275831957468913365513456914403879804892924906523010370820707785135063721575180697315905568255984729552625*q^(5669)+125816808230750618012669401418709705916735272877051956604390352510400637450739447082119932632902097451556384181722966408419872742883845244003813250143683574074321789516798950912*q^(5672)-130433378500270952879405560776432732959425536067287302670161254180570104285908829594421557516783848465946920749661016744203768524789613618141198746875866301670156981392220422144*q^(5673)+145321786885407586169278192257313041032349087073743380908543076384223510117394553886654338873275940974851637120540226743651067114731130453763072781756566724442727874548992256000*q^(5676)-150652140909779133274625387209016919539144079565295205348617599274658287819758261705453387384452132960115427580432026583292137208112922192886981773933749390699950724020905739812*q^(5677)+167842058710071766398556883747906689060706217133260291935452070482015257922675178311267530969416959948155370738763549901117498506406017789329160805927820778685668591431174963200*q^(5680)-173996246886197061274983341157463867471205309448165458902595374524271444184405637048015972508974784642495706697491511082387547197174917207739455415612055622735318683635777536000*q^(5681)+193842450919788561339756272773165983240926776996110944959051455653429182712525867542513105225855075602197343915814379699622940164787535591434152121115717360925648787444989696000*q^(5684)-200947443436079463089511865888452962117597248125721780941899713526526166429655891090249973933271732420173090274065740441207282696443539273699293675205999214821573548429799463250*q^(5685)+223859245657526120852762851008998901186275611438273542163331248239594717445362587028820669270642594936992269524416594737731086396570657251231675066303223303233010150546685286400*q^(5688)-232061526539125873057052164958604549943943498654878462334674849939296971859484578513162365798206459861294781917039416071498748104617247348013370124969594567219236947713839104000*q^(5689)+258511133475163258978822081103404401807164881100685587634969706984414619125377595597018862960361332224879634686408412990271555123252940265349343230387263379237675052051607949312*q^(5692)-267979691217495148864401065048942294695420107353919136760820689907849885424486940651785817832608629600474625645981226242511232367772811370444040715167800405769178580765505231471*q^(5693)+298511841187328894595715292816794170289609047422200168035341947172781762798118125766209644775736282477365225900077505254355422242437225060691590479924756556890954906232815616000*q^(5696)-309441616440021912752769395865781277802185638309229737467347137150056428407971108015555321367417023417774630135876185718701345263265795330286034039223953473243940993040092889088*q^(5697)+344684689328810828939448813151299223014572377845396615746564480585672979979097620967287751132917564913356646958744110969622328442372209489373615488024908582446219861729305804800*q^(5700)-357300549283990868932775394870733177111636577873424207331188494212487383138777485534694454322582511786062503703246800936786083089964154697503474101457305399281778849250110149750*q^(5701)+397979373242986853394632293172038483711354988537132564854786457430049210325634693388103278614333999277878341212953489314308446954407974959492039707268177528327895758500642304000*q^(5704)-412540692967380477137856913577048424155986293035142999110258723284134013584418001597285165441269285321346507851254765936149853310045285701003023498371643245380141557432338022400*q^(5705)+459491306506309718382749391668444772218682177098156428241793268376006826058614545234203777472523471416701084354235599644692836695045451920861061229706251344017987238696128419328*q^(5708)-476297249646256140801597584925624639737699847255031008344094150520551554501069190677849903264419531161048159046622238769129455380870226651527931652479423675557997661692698616375*q^(5709)+530483916841228160799049880027840628107453473473717671710341926649087931769023291705289193416940962869007725559928459660024774012519462585274363518807773942401696680141960445952*q^(5712)-549879522165963242455672530778753890162563754825084831742355313542734175246161965488925925067323975417085241189989491730470167185305752916619464364046704037403124601708726779904*q^(5713)+612414343909969477189954561008110152873506890665225817780765205031612999516814408262045497243433328083506647110426627122670101735053323416654607924024333996629204874004402944000*q^(5716)-634797540320396634556052804922991718558093407200570679455949604793636976795381329690931542264373900608167921659812756266983840883608876132605792100648351528387733490280856521620*q^(5717)+706963056591397903129085164402598815214372042095610603692026768201712978709537130692207508873868606940637939495503642159416554356116381358238407592113707491124254865193034547200*q^(5720)-732792747829982849726650812421910413429147631030545086448611238216177710151869502665982759322385865328869009189914609238006589057503129295770980124059123682161256331806044160000*q^(5721)+816067985877042123414969217156847484346491740100126182866446611082280088086775161988432323328667449027140591610288170712990981886798770837689310218305633379437177858191969280000*q^(5724)-845873367598786635208233882113435938361130957316670302813291453616732251943046620880707268778484712297627241420167956075927314850108318601919896892178336896016042951024102087325*q^(5725)+941963859938621116761262365684075706788858951105950316327740014712397988426717123503260337077951898007476522514054163513968328603985912118976369270734106199413562861716663119872*q^(5728)-976355156468207271713439849455364130607731191670458334272756557370193288199884121647447750602480873029307869402194863559329551845416699144755841350755286052455716524544401408000*q^(5729)+1087227532010796947747300695510409664496190284171280227887006274303058071959456242520691066865380374215282267424335699777224495920410843306979544532255422682723849271881500016640*q^(5732)-1126908368505811344145452501944507770153466447904171493134258815994521495168395746442460026811899235051800179962507172173955748641418215907372202644718144559563597308730695593702*q^(5733)+1254830211561995920139690167600440968162201533273381305154185966087604495980589400996040736074542649800276032531157935953528295709467445344108724732889825172697376071595740160000*q^(5736)-1300611869989044325556368233157082143187455716168631149148406175594788884152933996310132835660070953237744485951977753887420673386704349595160999898776953939897408120159980912640*q^(5737)+1448197647165730662551472738216534338414791908015476835630014969836368482740900052318895218373735776512689443647131296346485023397291548319666931221023896104101630947806932224000*q^(5740)-1501015492122206735631230050337028312230603784625825715057956229883279217028807344252391280441457822120513959995034957172646930098663941013659369696912586133694479440988350615125*q^(5741)+1671279468264432684860827818868649729668244673684499859893397333386186504359915805119779656901720572748178304818314060559004094803959112400891512552053984449544716148647012352000*q^(5744)-1732211871987928529836367968299201747185674509159514885340585907334075256791671874039760508612155915487977700516437673876253110517442620937643711753262326188878263886804849459200*q^(5745)+1928629075777103989774186135375454680195933996049619745771646857787967362468801816719397146104264109874915953923109958941205844595301859075755982005999380323907534384294832070656*q^(5748)-1998919221532990684603386526368728913129783132333990374791134723860497174510209191570209798114456323986200515013063994344811239644240539203005665396034714031997301074588246653875*q^(5749)+2225495681852565703133448982667544957120612261852513563725816392792256162254071007344055910575546830695549522922972053398062541045278040468603976790793512618335658375270369021952*q^(5752)-2306576682262756892285231361213504732139630372071010907522431591022966090976050638559721412217954135469013956372437749849190470721944945006530890756531725990756181180420694835200*q^(5753)+2567930341165553965452196063352569642600256917851225396993833199793619724110773565208861550336103281803687344439670121253724736844711844955179829642146986968733490081453698048000*q^(5756)-2661454174070366530824998879278443379602801610887004507320517269704639060826229057787428511627152451364204295909005955054025205871260663146297251642469288306048595623435103274083*q^(5757)+2962908094770836429375309601093004453571043691882886785137655265398750652176811740714786665603570973327139671594200714657044487537759414665428445696033883098603330612400107520000*q^(5760)-3070778935203630674249632072577115183845969489068150509506635629191139433228379706170827262041029079468561627368671914654132896680855434419822342918577110314382772884580491264000*q^(5761)+3418468668165322806173909269593422680410004572657003486960741026909304589449499482108415507031708947468417087622225788720102061429085789495857301927019662426912173811922556928000*q^(5764)-3542881282464114612005160986050371274482737116788062404704075636542299141738827961344043545216676073716466904998567230610742391376773418004374313930610272364990803751243343730225*q^(5765)+3943878534178526010978963550319583806650808782095117552445930761943476035770632874659601728468528567881863437079272014163435670572939072602026726842218879223950076709690044364800*q^(5768)-4087362502882551803877859489369991570094123141686569700356057891518671410596893821611713556191524388170880484876925394611139344423287823866691680747023738508858477823047634944000*q^(5769)+4549817575883997916231798899484049986856381653542685223218360479114736920624871119838619578590431120141042243805381798630391363784394462260673160199715550672445598909802941075456*q^(5772)-4715288227847082346938810721655324414180678169407423337253858697329455231510462020460586660774649261340794039346261577407710562548038907088254719026779286204305091309986348425503*q^(5773)+5248594073254124918533880251205439079163608976811741652925066625864005985655563294443466570431702970750895048407328661862269442303718693449122699794919339285489468366917112138752*q^(5776)-5439411146628333839375956983673920896429526084182039421054766929599427433235394466479905283501668549005437688509046711072817106669484698692742111242052420257731512774395010220032*q^(5777)+6054392299375687814476913062093229298500764437483507435398720013368068751818492328561171232286694204965515126449888058937235080225796302637527083528732098960526734775301761300480*q^(5780)-6274427498397081480955143609381242674235249947938409050269116757731104872391971662766522964767391470024813417579817739153968135169079696955820807952531830282282738694921532139500*q^(5781)+6983557658750911462657343320699793251336396699727442456925460689458941533325420763377328233002979295530820829017343711868839999621363220257331664477602427955644349158522079744000*q^(5784)-7237272451605420244027097152666127175676527820644522556551031495673828703753586676462643370804042674201398889922482931789196187365373646649543912461434191507110208370859180032000*q^(5785)+8054925044229686035644540795995861878411641556469488491097078049855916868723815050393766102275551072531876038949640181840556743365777303867474517054451825397821592000046379075584*q^(5788)-8347460250153210733314917940178904198166074142730126269278038272359366896265704522239058368274698810806273057296768358832430049011629640316030968951909841009552393685320270717625*q^(5789)+9290196945055898744828833985166548752331219804717236739127987247374586686241778723479766552235025220406431940925868456809706437073878497932915551946926801747741370623877397270528*q^(5792)-9627475892208817579886417685912326506697526593930296406999331499475535419750608611386907218605555741012490558229128226074601484191456919084411805542137941385504822774981936381952*q^(5793)+10714378823152201002506341619138003342960351103331990771560625676370946435748109655862054946578254108787238496563010096826094785187852079294497055254829767577565719855917146112000*q^(5796)-11103226127280132828529362764615202704325238779220399657134120036520233658794896168382547138613074799023371738023061951864726984966052502813577299280337840494398705966978672337186*q^(5797)+12356280407412126121194773024291477265205656613841448531301644678673230243834355928594163587624204732645031551336027708068050926536960030387303718217475228308365309332461547737600*q^(5800)-12804558730121940179888602877506246119405260122599080011070156889132687093445972140900483029049200603633754741118743074464737518926106176500549098371632238901161232233561128960000*q^(5801)+14249092858601198124517467248721182650168515786586597667787819440664448662971149343078321345887644971036784835700692815810362482172355763873275024643442183578329735293676471360000*q^(5804)-14765860359290114844993461358347945384617171009009881595042375642944555499507430230856791949112125264934533894663003416254254982120610155809037349083362027638209623269271564757225*q^(5805)+16431053255990656684646009121923437558850929336177808512844105721081555471720858858748147104566192326929981203340344247737325210683685036180241017422849983032869428543488063885312*q^(5808)-17026744860016680738304634910172401297881413208012322882854034128886642972426654104975959020483589769463159317004791372436318678599259576151630261651975842541806745736706613248000*q^(5809)+18946209580370312285745140217884583480408833986410614027166551286614568722684774218878999049815947470298641218495807170687073266574728918287881799172171858701786073679591629912064*q^(5812)-19632845655932260583365777512656026847291749164253440811080550204959991131216396366409903081660357031022103296050132288131735090651864227268912772936937691565909581635963586833561*q^(5813)+21845301350300820370781547662091760841177662562509858450607173902667941946156442693608482431718577047962340977740755923717258745010399473052700068611514182501969568432252944768000*q^(5816)-22636727926886867275478060770880481651962131241102457901374194913384676218505479637756887042601538837838852239663509457767986239260099397448624584791211825308932586403138349563904*q^(5817)+25186773348090829646800712481357271161651479244812673571424509197180481908399007288945441035374485160671791280900087032176478952857706701467658543520959131688937767262630763417600*q^(5820)-26098938630807391852536369899452581572676896747939126837701972686540152469859076365517656394638376400148143191424588540218688330466171462888119305707411010253136884638260922884875*q^(5821)+29037942493521119833635676851663616753141603973861982979742059344864739552508915950600751653839046987278163457155254491257584029118753175463904284115091879013861618267494391808000*q^(5824)-30089215142255278406408129852297054264076351560158770773515062166211408918123607645274695777102034505608558265027381386096903325245521894292060579395026041808580251260293019238400*q^(5825)+33476340937925998060116961930140418436750561379371767261548016684798308694134276116495143492908143637843904765831489513358316547216119058481823872802214566254067585334175987367936*q^(5828)-34687876402059706144427427791763412887320835268392153533831016378212905065165566239827842156788895280352364967395788994497115596755044225977670958567494781953399242261547272416125*q^(5829)+38591261917649775087501995722556049483614120881808472417827256064322111692841013120686243549030658616599292352271749122756234095669926415690075554172435592485182088424188782322432*q^(5832)-39987424061946106748899200583876518452805476359540315761434033030206294589937729838886016589592571344312190941468145114755753567417757904559062695020022384003208736385078066511872*q^(5833)+44485538891653514378853549832259581391763115240928151727703890436202691583848846100659795941107414963540802396532701551384369529689887148028806106482449044310043067074464699584000*q^(5836)-46094385235374568073368878631528916671519654110710126974242425576783270542388415793841835028437891463541707911226284324832909627618707908783926200907600983063703892619053484937245*q^(5837)+51277593070750293627536046626174120868549023933715943719566943730478944383221871648208269011060561592437777926454575722050122106519268700804833074185265570728065139129404715008000*q^(5840)-53131433211185449825667433945524691190811882283511570760670493933560126475126628126316972915793549015899220388211764860697712004467247382999651540418397249898620651215347896320000*q^(5841)+59103789714753341375742874044672234494205998971665019999298982828879330905790383527262635313703625474351553580678252621484165088215211662791842668796591093436348662895044937216000*q^(5844)-61239827942427222188073492427654393122391406701791223951563717244793403054395027365293386088639179453554429349295119645050209526008101216076603899854084568351271804822387927123225*q^(5845)+68121149631167439752005423924067678497061253543495068263221522691386185255977949295266752656305065828763217909911202145382141922191678411996155863432601758710607947102681894608896*q^(5848)-70582224394968282293127334481035442085938224322473700542728900857803680601857065658966275828938183430647841907783609019802459048577114263439770631153468646152644167559987453952000*q^(5849)+78510469272628603239737073916269410592819997903794281886450254047179851725356498035062136169416326309466867674571830422876505814466034817142128487618843963065972730922225646505984*q^(5852)-81345904051013482595376045532204899810397126272415330857622609924173982371651520542263972401357019655885234442610762287092661499614978337826850419500435534352797309709462431159487*q^(5853)+90479910835305385137290696990220272728789042175627616205934679724689657917722307833478206715737960333727181872518939231142093020018617306039704892805664007732507244026841166848000*q^(5856)-93746493151433665827337711121996969743569824813012256330238206977020616846779154666530998972234584291298722095297522157266894437108396536363070974431871855122110666040021667708928*q^(5857)+104269132962238717754211389972555449128605431077147287905519710609971444379619498276762873643756855558669553874795155844829310964402052151240286871238825840475678529035977926246400*q^(5860)-108032240788673368226848358452932370131521005750780193391471694236490662885261425959519187293700959991051946211287334884830104953032625900894074211137390760571535471166663713108250*q^(5861)+120154043232538549721071140600095277398980826509373506670983205605235227038822772581440695256288647452100345370719486626663065805652472236138987362120847559341328359488714152640000*q^(5864)-124488940913642649377583781769083526280516862732862955340867093489474593326515832576372717763295942988677089660156817709553789788308172120039246121071525267950420031462897156096000*q^(5865)+138452265774424776407264561873410835111839271829319136301475130798949150981549604506504783558390620699499218884431735309660404625439033089097184078301249946979570844146141544933888*q^(5868)-143445594907598876231812233548935495066396342588138847846338496021151670978866341866018164517917367426682270906310429119278478959718664423690610092111249799017012910130096540928375*q^(5869)+159529431312707808767979446440339915835736830245062858280211712935317716286540638495035856952970510872570985132242549833003198601716691953779464948138124289243593389423516638806016*q^(5872)-165280925837290058394067578877220689990939786423261592402796652173005447026605379394638243923283861584848398163127833223033416815088248169167470856564289827438691001457900468961280*q^(5873)+183806413019836751898527613578833440934555205394511493891161333830946377421514436027839096810616196122642577123560589287300251461100363577390338564109947224000932593095312825344000*q^(5876)-190430872138474589706866279600351296212283146316244750324179358271371578202047959623216833613818775432299085280559781802153516483381900956027987453731484484355947932745348951746244*q^(5877)+211767649994644210801329414372364288510772218958745284321230981785395289917524837675267170295621526155213302069158426804438010187250024010563130228086229186937279513171157156582400*q^(5880)-219397207580833078430048685863669959995877343131947237442697761621366083684012409550291466982042661139655106840715372362804620486470799916256760680443773195345780405693720350720000*q^(5881)+243970721401035079158769997945439482638101372209389786563214016172599341584152288405766189749968913379795529440392604840104559726561922390426316216785669058346430833161256807936000*q^(5884)-252757456325451101940270300916581088240924881671312319141936611823558686903938493908006093143251131605091151649645493627271282588628334342753839839429198766795933064006543055098650*q^(5885)+281057358669682643293603580821937582939599097355049931621274314617471484191161339281417095833233510224224722020048338110081069478786069549561345741133007440831036465022926781939712*q^(5888)-291176297118472027271637314695479855720674799886402427846176554906755088349362475294066756953466368177566524434786903285728003580014465775108609669673938626858587766114893209600000*q^(5889)+323766111169654917175782965369718886430581319684960677994305605895967151269113914491426650309439501981535828545983696279507347836461585150613244713083117671622204098942134580133888*q^(5892)-335418679658089902420221802989545567962606926482702440526093115883628507204518205881802179227530122696398752264749946591222529802921000008202602545049380494639049572502430709179037*q^(5893)+372946912933899368605915348924709877851428880467720266988203399409571487093840520861434521085560261100902986214767947082680462573469746678771738421943389358122197880875478226688000*q^(5896)-386364909485871047664378011949309546590174736795999445875531755267699329653825490414997147684248758691875661006064039891823869422860037581028849546197011094549785484226671846359040*q^(5897)+429577834992840213936076819312584133637406902738579651464884939913796920503159763928757986645003709182122031524688140090901278399417729674454855725552727477394716826852894007744000*q^(5900)-445027996029438408579371178011853697174343759347604295883633341908121238298817088533645963169300915212049545490572432536830143643017683918127592362777326894424515216928748854476625*q^(5901)+494784350346076095046104025361323294233980916387894047873854159177442396374087736601929567466618289742534663398692125509159086792339310476700530236801028931319458192061277634560000*q^(5904)-512573602398938731363446248327091565919472315058369573277589040737469813745972435810673105457955054580835389789534301094036799871241740509143496641470339242587857614025045799731200*q^(5905)+569861487400889989371303605164895461715701617257119575837024746903432856000552214036177899295851640672921633798830447739535521296622175196290187823529548502876972601385804059869184*q^(5908)-590342986060746959408767788411634149856332984076162722006511661910114455931182524284687369980478896337765493338777406202683818513278409013185218559098692939583371652114170133234625*q^(5909)+656299303766662746685282667575425853712034786634355138291032903438299973202479307850591677205229495855309398760663969142915017593973288029859177066632141071632241434263464366492160*q^(5912)-679879377550178048090216574382566136294777993563928385336837208312460337772719701951136761235502824695887745966949643262498767116756760834261113318329748536356343202760719290761216*q^(5913)+755812176693946993257422598392689457743987403055642409219991405457069478579063494094162537659337262435272848881986451907292754960550229043371006652059220711924280641180315194368000*q^(5916)-782958311056040017263546376372277420236727955891748854208953722631495829148457483328748366673645350091108196319256616418082389673691056996873009290784815896498432859281500672887985*q^(5917)+870372480423021571169785080949185527978894867442781165735206082540792076582230594585483317939916274077951727268341941788264598118328371382363618062343450723533063104459908697497600*q^(5920)-901622497294206748230582894053448929998738458242333990937651545837451813670541150072739930219913250910344246059088408003148681263167513727720291150443810234655605723264827039744000*q^(5921)+1002249305679340021876157424273257866696165207882113652002396599894958723550455357972023546357685116825238247077213989672971872522980915578026473501094770216067639163654936651776000*q^(5924)-1038221917054974595710566205749521187808351227279268831324713816803414279123401276567544915021926655685381992276445993654999939693535602475610110342717232935200291502713275686678375*q^(5925)+1154052974152563194020890663850042572137635933733828797543757662218293999758275222974496198315708710418845128770653200854297913000414374332589999145057430871553177029322685573306368*q^(5928)-1195459914847124436455576706370314432193634159089374411153403385834148095858097663764245737011030727248830247849076272960719246338947236781472393454616611713458270280853903331328248*q^(5929)+1328786212892975420606908501009949159139981337308213120666037566480441749159072742720158572520085483650920401500718537251086824128789427823141705381100697514830056310799895658475008*q^(5932)-1376446188107098650955048888039807133916489941452843907186943661726903417777503226257322579423936025895212373114932206692385177805171292904202338427433083856274929853982821767346332*q^(5933)+1529902982301702226772606112588246968558709893849110743944785493071379603046982330957880438142412354244772528813437292699700169172200677393677671246427669718660808557263146397696000*q^(5936)-1584757700717476601488324789493976155659787292558872584454030106398664898779485597937383562219733121487200762432797874796677487486962727472805587246351620866244402356020333497384960*q^(5937)+1761376099244232897857383040549325383451600166087312613942145201459983321521452594071116897389882460069205272585563646875780623141832602612186717573510346322659080385261096249753600*q^(5940)-1824508702636321950273377642357042634407261201767702933172488875505277605993199790605741037768691381081092923448574070350881597694796285911968753786371667968142663843371542819855500*q^(5941)+2027774966609287042679672170868176401214093068725692876722144023732874483605817688239575147958929157285736076866127205635042276653062204052998733679461993188795064538617453321344000*q^(5944)-2100431213206058335004567764908519236784487634338033787162709418737281305176881924352860488134784364640997272579591839161712411056905092178996116654730282001672161362309611133337600*q^(5945)+2334354915613672509190043137596933177648027294984463828650873200416968110285507509124556279231772821898395899591976577341252832909651444419653201398921292566004324099124440215977984*q^(5948)-2417967527547613661746775856021322277978230472796166680565868275619669607293195255230364177291908114501608776304038639232952801133889358253081274508560476394987680149065968335545000*q^(5949)+2687159891044209834902212679662565677933177641038483703384565968226368674497050389835884604702109379170166852192195058499614201963122676599610050683321959190692076719483618817474560*q^(5952)-2783376537208823666664734352870147795015050142745196428221316967252853144814506726910001212185763497775084044776363118975790054112035893746856628172329603800600728382058205494345728*q^(5953)+3093140466705432716601685466048536905577875401750587871420992776555298848273402373993903260406816945406750830120208848692674419129991779405338207685621586051036688041621051025408000*q^(5956)-3203855922350498266243029548985197406854036813208937330231403784398839434635140736313934913326118977974272826954250758469002105071279335618603816229411845833191700661217578630867557*q^(5957)+3560289473512505329298304646548162585925725432525775213419870181976139142496577208616610230336212075717762492194310698282553039057156262630900006575561550088253087743212035009152000*q^(5960)-3687682578296635092578359580571700174024466969050307944308848996796071909454755566927517284318497751256597894515818664743398435173149892103844837292392220372332240562031978409984000*q^(5961)+4097797861561748371304794162441090840573802610343947521415544088074768121916223815256630593728323696929462927914949906204437939186338038948169682203437050777606764830371100794624000*q^(5964)-4244373990072985168355656006905221004901663738922596930547486643147392437190624776156971890284957675949614831279090802643308279954608187360700926479944393853172409832464324185364975*q^(5965)+4716233806585020003420243427651999458256394131113429003761322870528608825753933831579082336129034285425043271216951370013133688292260417046357209501387224559222022942023836014657536*q^(5968)-4884873671295002783998491010689641126639991041728358939710803977451894195790286143574827000945650691948571836987497637228302251381730167236664135919206349490084117664240840269824000*q^(5969)+5427748517859118319618321885852457446185129768498051067188905594110240200022575009319939791700311784027802510683283568396696469114284930407842240278569073383224928355433671990081536*q^(5972)-5621764246111267251209560225717162838021687619499275568092934678342808048660886326358745371980831914267265223052333665922080266988893889451605812004934609104138874011617548648290596*q^(5973)+6246312717398788683288348689710295115570744207331985289076288447959096339041631997090019411109670636132569561085239653909245277693694175903973980606068304544285086241443650482880000*q^(5976)-6469512283660174503061966814810700852796048770075703567962132846849443064065912331448058872176475104385865993779227855988642250629823646667858724624325902157296121602385752485625856*q^(5977)+7187988348864798190884388790763792672924992393055687101837406547423531786890045057794986220973142090275455831964454772073292241509918249543281109047233305815331443503574084396134400*q^(5980)-7444749603749632585856876125308539071990193330191843356385517474137440435258165371134678142895448077459445561446060316811931155071462597925116837473293769046358165457502243733553375*q^(5981)+8271240750255125235972739373998024088882758156582710322062594863758467570547262586340351319206886660913115139734415988343742251540925651907653569012017579533518840388756845587456000*q^(5984)-8566596471800501359812322701674831042119615567724463221480612109997779395506238179840514463880850423674384740275019205578457056448795002124018547274507568404914260617980711490355200*q^(5985)+9517297299951772808092685461358688049109412740763484214836658350073352008699011175414454105821303017607801787866712893159717848699322050557519093377280860323481971653757707204575232*q^(5988)-9857032903786674368970033840725653475094578626748947523147269924468606675547293932169054702835298230702282870838643417094925216363258574827888186432956730538628458328809618757167500*q^(5989)+10950559435789617271974634215441527570502546084516824126523041110682832666031847911116264763047226509279834004734733455481046001803655249974631522122501057505388193498010057175867392*q^(5992)-11341325223193190239957891305247417747262785640222932308775407047183728430580129864768323975809425425413343994907322104454132687617535494984307272139326561678482999939095768602509312*q^(5993)+12599075968382823326764327952405878589009911925015469147995579956592196623011235435017974158794163921672475485679347117450424100754456741847743465905341546841420616315966454047808000*q^(5996)-13048516069373278923559048748289857424074404217750610606136370659593011784109924623639445007187134649058352293663273311902878929251906849643400608039216205437941952090825266242507968*q^(5997)+14495086782355962611214131246136072736191784069170332187078012879980058178309928948056259714885960723915384438940402808588783752257470382969861621748900620889980033924909818474496000*q^(6000)-15011987270158313174386408690387328954379135439364058158361844599240099796180669122270149379556790318088981227533645094635325642269854871132757703770499512203275821949604655628288000*q^(6001)+16675647364593522808899924900383206013025985960406634196871546899949163499188894461097079512170217032022531878313291896697164058820872810909944126105450246946087724013220801248256000*q^(6004)-17270106384147891167587648799108756613714898065972164752428368715536445598521505104987952245736088940440022332262013591362209021104841263228474020603808360903358527529134812642951450*q^(6005)+19183346142617464128892524871298831706466889878998398973448241486024657945220159829111715399419215949720532726885895677282645941115867741409233424364069980672862276676813916590438400*q^(6008)-19866969316142788726464866194886191572812156649936590712530429393315678358317616698874725550984354855891231518123804808983562972967680829309665037315885451536768320278647612616704000*q^(6009)+22067128387942116557490860798224496944909059476468884236184927363909873915523946683572100737176083599469825243359627510565275725994476055930433780584222709440734300611245073876944896*q^(6012)-22853253242913089238883023655458302373267634489976307605795738378512572115216275650129840944225065842862991553884812501240784441575867546781338994089126587041023553389955667074839336*q^(6013)+25383242472240551485581517857936747266233231892455801897578831374987953623475060203586560909512606791733962814976926791027116685758678079598886737700834423796561879080091394064384000*q^(6016)-26287196190585461275603298089440812313522205823995488962286147370441672693660125807082902874343996622399999308789567312232416408008498745415845833711247511492767662271467261749854208*q^(6017)+29196326596802900166968511869005909016791799817488950011067099302121771157887931384228980784690468161733605373110297990876075862328093739147008649070577669149334739495262482246041600*q^(6020)-30235722019140787718601548361057918622506755056655328447701432607230294201505373770086961822794863114998807086081547687911159385028611305240004138144050133928094200198606633024810125*q^(6021)+33580656792125031747127239709202928116361669303615091140974837140125988169868464489900247405528804517532239791597266979284554386805258114145400209639802430184947754519227399703040000*q^(6024)-34775732339419037428531079119499772123289278668914379803850065605369355581572406836927909769361709798279554799345831448408533873787478897136910070856028544071688722473614839302553600*q^(6025)+38621580055043420756817016934674766988330968295301668109231687527011870556462843063910907743036627924546584095831132851429424155169280445733505802829312620067717457517458536653129728*q^(6028)-39995590065897192128589395625567078793618232878359284851114606096252925687147345203455187316121292370960644984677002386894215499596945922389385026605755490553487826939267572371615000*q^(6029)+44417160013538721950533156719726000914191995790844353181218265823255899229858766925850169402639512936938442768233978187700822090096023953553734319944966459021941923684219642974306304*q^(6032)-45996822954261707108531462758627136401990163012281675253078520108239777911810533471654510104317291867509048489475304047843995427746375952568906317074380977621991360323741343689900032*q^(6033)+51080066550560050362767351646041632059298021771704426012469523405798984161729300939304426114641463392121715737717381338297802913305939339945315432840543131970534696696028964367360000*q^(6036)-52896079655140878695034708619313932313929633205994036555887196162645095733130914681845083446319653103659721282363011538438234984784646395418646232121837170331588036395685745638092964*q^(6037)+58739745454090974152709738223360208399298161662767345664396140498666483922320481485619292205612357572989475540645775648411935623323207967039868842585969888782002349827456308248268800*q^(6040)-60827375613056441252204879943187485439717817810937296704876451651370223575025443530266536789573805879266040593501931486434064162654762900844659983252526102793939695256889007595520000*q^(6041)+67544909478446812069216134619252820578890492031368522663656604437087812432304593580262707299177776932908746611578371460216567535750750074069449332754114066687982907387860151566080000*q^(6044)-69944671642989093422052012449147218896574554147286989294548254136550065148996993305749146666165669847997733777614432805389919059976019630636749981843370494927344561787007675108179175*q^(6045)+77666398301491273702624222742466173197457130862931071556192054528447320172739881238124552012668749842444044052135451575958294899360689721607385546016846998388653125628522666355163136*q^(6048)-80424834329433555066025077003496240296839742450256623305422180524363925830815228358179868347847067580359709677940088368880298408120146434020265843058046734372727237532818761719808000*q^(6049)+89300461858753146283168112583671370390333688963589912981401315081914311785164806416841379499204022124799716452716529496072285631284260366877252140986507027016858251704306182924992512*q^(6052)-92471034633090248261018534544803902260845061803869165494181066516434707964721538935685294910309035568199227685921338978768688440821267645111320628716802598173319592050136161408921636*q^(6053)+102672529559744161576695539480061177011543214668597226346917231670506447370063665727752476163812199796736252127731775585179951876744717913616442261471761204673285671167234488506560000*q^(6056)-106316649394397695235335910062691951179801577636939112053423644231038746221740366028953783156906201279912616008894029698856284359487593439586439208948703377021974730239617575154319360*q^(6057)+118041537094775893492786873143305570996325718845927415145567143347779254587777652174471894703316115358383636018557773470256137251855621952052613914527019624426181953347066616944588800*q^(6060)-122229739946827265621882437026818779439450355992828433055245654540931276432598698843533702582155158578825337827429701622163670792931828711683600819390859806559718614050478105088183875*q^(6061)+135704893094911587725079177158064599858091575148532694917064146955163432121345528762794521876737439281010622665476002368064290105374302911861883144771088522309540254026483489831424000*q^(6064)-140518192974893404844678977772739983314572283329889744485735401219219987276203166230582452030517191415222841886315226626216643168590320860575283489084890773725272694754436931903488000*q^(6065)+156004180011258685509284369857293757116324667695254660816070314134715067618161940014331120892333026968882692610553308018886372777089881893167451237777806452772025077749023930853146624*q^(6068)-161535621276929405602485838665653952778401485522855133864975197152864544968003332403877227205225818344724703540458432602526367981577559459762141544840556865666980911186677692273019125*q^(6069)+179331697459400722114019685174485278255426988864194059919412461012200242118834350792431625330236001195355256641910131909509384029912411243890292011248236532541010401810737007006808064*q^(6072)-185688136455492822149813839448757651063464911089593979706453422339628063432451529943307210240685834039885349633608345167477591871993475198950307199043362423969789188291136182123560960*q^(6073)+206137972190284667738737507339010915952315651758329112173317111269187721801188900057423121799843156373620601949142440301697131760318914681544617274075921610613353778927248419939840000*q^(6076)-213442122027702240883162830614897279398606735627267362174021634767804554003987198661329611154842977610362837128125217753264282406372847718591603223632981412578613456793313438015979084*q^(6077)+236940377098154041760308602743602353056241330475255940547510998264930004263014232626052620959582026091513403635550629248962727346948653976748162349101690954806991076677526570896588800*q^(6080)-245333154332016634475102658085659949575450519841270381405355753526580869170917867272542589231613812562491195922321084128892938487716251567633566452054091907960000896880704434286592000*q^(6081)+272333022600433527655559955778234498939083255268038483660919045450550676692049274277901492360240944422184224896003249713296360509806709920746215010208062085248632090747479431227418752*q^(6084)-281976240260051277736272675742549556069782864469725410094949877463602309207146136195288400097476248951580402265396183064074116635418110387732551535822069678740970538770711781219063575*q^(6085)+312998107714885695758522362971833392285888664962879651311833233165667140202416181154179265811889387917825657129826585673784164724335024271390318973590475504788646514596089808326050816*q^(6088)-324077565666574645541492214076856027540704278233827195887462590197773759472155571930844378312970300408477175988072902499496381014178138448093607486402099195661769745397431171960832000*q^(6089)+359718945663946898333560323358051894742907985839994847793926178600261013677174201662561436951094734037102970738376775150827809763573451674539159442453492028253672819150299261565474304*q^(6092)-372447976771425458703814146100212175882872440903114822857450996166631639406095166450056306913432684912334541454384281065202913812276306154746257648629525821671746748945966558408725971*q^(6093)+413394910368283094351058402725941857008761142677470098930435414599240570125263976711779341798868209412511248016102289500108663135772596725418217946491278604521029427386238630506496000*q^(6096)-428018449494862157879644324806990555914400895002982075499978284868688473879917323565168913580637957572122654659968853418773552495417936241107217755167643626291849675446683861556330496*q^(6097)+475058586339458427645043655024743728679980511218485254189399084006090028905446921673210484444960797310113308501895708554365088029955799144912294908414205738042418686291607282729932800*q^(6100)-491857839071318767268593581619296847876670017518461323499308272753463751185376507398372628137606950861656374458506421093649055021557907559688230836781872781303432592365312054069799500*q^(6101)+545895445919014295095476898446322498000456831389623579342620042247111658591840651030367440268174017682802387151617396674883903287160294129473688330092905532524367670832293960397312000*q^(6104)-565193245162819558253950568843523527564587971863750024355097479881727496604314945386323804863525364745752740004219563722414247309702491697963331380533868818002201672016419907393945600*q^(6105)+627266425310154923950106268255281014412649835145362591157871408467123444672885869757440063470227975930931873232720439197156528446118507414436991524815136715489089752570431388129916928*q^(6108)-649433376841017122044112350857472099267073644214039036626824455169203122995328206827173543259657250162659288833106406381075827452295927951326013214816691669271914114613935999839314250*q^(6109)+720733825292918872391701398279326770347404065569364719938771666266972877497823107651415919183383725068012745884266455507043020787446254900967374387238326027530766691731174090007953408*q^(6112)-746195358140805270730207599972564478627720620554374369652491375646913024423618361942006586962790265580009162127190101499551934632156115961239424905070014554722784463717394901968257024*q^(6113)+828091024917135367536355803359022170265909184238541676164588832551140548603144508427268256809683420536535498876940287793763745398133049206105967945881146033962295040542233277294592000*q^(6116)-857335479456653061804407020759368577481345728055642231280526794232155085101569326218059486689663947885793212111813182789968959820812787666912975631790932627195652598181949659814148373*q^(6117)+951396567989899052103054681056752322640418851549084175601689047074603096879280034791153194349834294641904947337818807650200144176557195074512764622696392116534915129569907567673113600*q^(6120)-984984474055545683481523476587593326926264623665993984657657421353910855456094019474933856231684952808710565226585186705588254989159222552290816907830868445879319375853511323627520000*q^(6121)+1093013264144724058662764255303369105133448110877848901345943129104374702085328651315925740991462700498317480252759411722397757067388649284627018400327821859743414723095681258427840000*q^(6124)-1131587983792546180134983360059684367444641865593445038690331844864513605397397294494979478812477179936527019205493990192180450581416565745670188968823986055742300660096414356396754075*q^(6125)+1255653040220096326190481190331782097540668768352460034437968129207696084545830837687256406482557429403022343534847210747843512845952134538414991356547597752433204304320695824203874304*q^(6128)-1299952975311163156525494738092645247068534347436413255579738030768715976246976511145121535813112439952491862282660604226153410262533824694334204816844911800832300449710396933652480000*q^(6129)+1442428385329129589652295939920009848175169714126986487718968883008376908618189662169662743686235192265188382080946828652915317797004907926467844207359853970324401723954591181030809600*q^(6132)-1493300979394348576476885857327722900242541718708910607881669510451921750148292393492885504970728314786003502943702363691640400822385363239777234904283962958380765894251805072899683798*q^(6133)+1656911356365950542014084102514616128066297285716194688676668495026517247308096030353715765509280177357766293511045058468739999098787661380808803647634065848498903424412189271615104000*q^(6136)-1715329153768399533130769380426140671292945574894135989459741062135108228433110542901361329308760759737144079867855434158317065341464171849307549122350108469044965653424503365895356416*q^(6137)+1903201252054683077861464573045535649904804152001934388257503874413132523271135479879751629095340291545462965205622640554311150981525746048231681697108418558813968618578331805787494400*q^(6140)-1970280315916496649030936529551469761805568167615129628364294389611873686790865744105708400866195331247676147085342125444516716002675718813969262684024164025510153049914416712086579125*q^(6141)+2186002225621724278576309137698933344352576899750269936301470823820616440497891884103715382613465822543915472194849493792096429758680110751742840188083950859309493865965434187808768000*q^(6144)-2263023260039550493035516631399108406739144642475337988003428525189013755629510534963205331760530787493420959158531257378473961724045860365226459110790306694446581553765301736297267200*q^(6145)+2510712291759562875821733460934291553240808169788323266131687488878645138770813928065326626172760909931099320881890744216169830672175324628902960571323188297671251578436282960222486528*q^(6148)-2599144864310876869182569572916771373727526377842803599723287056835969567192629817592032316728800725219001029473547045017812536666863499858454701365898052306287962299977371600231015750*q^(6149)+2883525396183719559471034812189258936158134509740006708719562974384260045962220686867445058088125748075554549719149593008153520613162335413334922365747844014051023046574991634469225472*q^(6152)-2985055714559232576180835071066646857720020987660081291755433920234179706849489190608828028896380626358074996977763178146491212020975188750744256007084730736963040590033373711832514560*q^(6153)+3311548459694310473552883543638844393795659444150118359595318716567267299098822897368605183958644321092514515221818192489617351438862454501600894520554730574990206266212396942513728000*q^(6156)-3428111222548050784421272725964359746727423792705202751165404450011483658093399592618618843843946556431276293123780962342718424585281253623741125880629889494507690477718574633761536284*q^(6157)+3802935587740846316304316138505567122098881881126635625740193507098384873097175822231261839930425126755909269063626603310073069830078108067736825912708174927366302322080418517450752000*q^(6160)-3936750505752791603226775697788947787670510977976629217386465689949643526196607173077062280445067989080270527363340051832156469744077881467943516470574596412513626555782537414311936000*q^(6161)+4367041956205915678311763632090257453154514940833607684825051298387159580499447974050209523898849738592171928677009570196803920413370298226736057360370553966649400631611340861626880000*q^(6164)-4520655626303165623315226986109499382017585389812589205197314137385628446188586508134687218762132343500797938391845640249858685024316550267372282335707863374624419353557858873333831500*q^(6165)+5014600250369481603715755434180591967168515122771113392119603058923702419006699171093114024250730900301143925677378633633614651286196376345237093144205931540245655982405028511219710976*q^(6168)-5190934165654587209930793033589917736523312509406797453008954659162450929505561087446703383693636437821739147493026853730103929230720196530633047192163542745328619297094002264809472000*q^(6169)+5757922953543972218141528717382474618724586197687455728688833192437916798434599839048794194191924091521232768344048520068036570872626592194895259653051355152764445790200557607847012352*q^(6172)-5960328545569071082700508722778334460938989479676178821981237901184978284098404698408441678738127832715126430868110961948773408318998867815464798509740769293062891738464222521343352682*q^(6173)+6611134262412066059578386161556638764478262814115054907660469187293259635024158245680141675660495111349572933802008294668001634510384532861200460696088161019414398723584633468335104000*q^(6176)-6843456003116492733523323469408332712616541288754523631754786296863448189589079649159328251779091595628264730932719834501324071037875339687929588570373467720345597293843658305832878080*q^(6177)+7590435956503654121499349277207272215978971816177846959349780365502370874973845914893269970607886152620120191760578017189498772988456881635228262481945260143112706224482733565852876800*q^(6180)-7857083696806329852165580902581272149329183663708386442533121075422517295326080993407474378022177503184998089613926378399895880929726159066457181648856797623545272195302892943342828750*q^(6181)+8714412179645642305019616833803154238063369341627204069058275678394454192000457316870311103059568790064034479087882039367395024560062714511483689204917355529502661216369388925557440000*q^(6184)-9020444073105342687694588952592399668705973951384716042630273480661376901841750006848705877386584715557441209223711047927466588328559928778846581915392957169831319147508743193934233600*q^(6185)+10004378813202609186490652615777469617576043617237963975731024167885008370757388888769804545475875481484460008596132040482642948304976822359500893541402261838238977261490984032683177984*q^(6188)-10355596369480804292737312104125430351221405739125628099592597896298062052102802109413013284730114659547932692707302311965775647246619271296338955788214955262357869597944534332991063625*q^(6189)+11484783947768513015315452542820326227579511894813882581646326915231413200086685423064545282956594302393436077384836927715625296806478993779663767012598629155981658573325459244024246272*q^(6192)-11887840985458016214468752864554880310446764413338968057968191498912718153833319993086991246979324939057921708827404397434561720567981265651403553317451780734950072954032142206301339648*q^(6193)+13183666906858041054991316244494330497810599977485522668310157556080030174511175168610014709400316426211715002151930012654575908198493362982219812582822114566786759965287327430786304000*q^(6196)-13646194432704491765125453861644432820664316400654397378471871918311238394479318617248811254729852290400835680519809795298376873806709295676712151332367963340624458465300194633868289362*q^(6197)+15133184360463330747903342878156790754951589032529112647039876081924661982794603888708829567076625395653163014115445941630124334352427323088977506008048888055941937031999609280769382400*q^(6200)-15663933696830128035892659760373573639392044628795068344390863809120159864763176301532890822408607505553789607682065062105086017521423243938707572485528269298203466901739675709972480000*q^(6201)+17370213307980425804258405356603224998666139406953976479110670476502871221444208307514603887910032726927527448642064599908284745308776093975106028457321753602696142288460228542728704000*q^(6204)-17979220127997820417246441225197015845820041305771427017904486363885157104621131900993971414381551677489161000092094444739143333198365327442058308477190648057287941591569476490954387950*q^(6205)+19937042131734506161021125404828899165829421266579322869004932491046615687197163635505237563022943393476365602988786863711869028571670046089284314073192272234891494666248556072320106496*q^(6208)-20635814448117211732179422097593825609497312129164473171161281546558714091346263178343185639473726458773201633725402327773978880599326581157306800155506658765039629321490109285466112000*q^(6209)+22882162550193453245410816245515318733042981706364683691661868479102570342827186732294192563302924925802757532586369868878979689476216655905494454753307857688530452174999688860803039232*q^(6212)-23683896146288116527267624146070082973584821804613744880084596341736477069466210729198486023379418392244041294940901562406519630066743813868210091648716284813018964152724382036181550600*q^(6213)+26261177163763592163067300088340638748633628781251664831931627129475308906564919281691988981295027123644737164864179313348130376909714677371666676745021299164285476551622942122155776000*q^(6216)-27181002462098690353995751469983662060298737203079948418206536459849120067736957437976286187252582813107509974940635593456732524296463805725623476736704658440555201449246467879265763328*q^(6217)+30137839419916230696012428193877700643621574456818560354373811826805398187139567650895128527316284872363506544409215889009414629761040518975596073826527121409590404936865514674336204800*q^(6220)-31193104363641420003163420444504286723917103177103782024378930760395101171068684336189227508271314502978141807857325008857669224409079311598986420376608086827485802385037453644718868375*q^(6221)+34585245267322776577911142165195849304359420900886707772376141922453859836285695855962129264363421544894361292398037466495809483740636147648953492608608638906635025637590344828880896000*q^(6224)-35795839454047405386034731335293449103639651580031040618402862863607982873915725015760697846962893305354601859185466782502524581890044034568223661658449189537236041399459966274029977600*q^(6225)+39687198565327802668020259394962888112755678430437215641145156557794422021479010209984383622025592566034690122754214539850843803130557480602283244355096907626434734464185280222091806720*q^(6228)-41075924633132318324570067902036534252960111473848848214199997162033803156284307714074082721411472688769918021941058778931332823236983563096193892668976231150221708168619593827939282500*q^(6229)+45539775516544046287600004483594591810165911370599947155185080699686536276071455010780409609117094707636647755769425676226870333516318703089751472105186409488409012260600801513726071808*q^(6232)-47132774652224145736828308323778393906535958626161486496081723358654985433611347435908275806965895140129451041179490644300376867226058430746619631365257932458967925262932713423260876800*q^(6233)+52253117055048423366970464655557110941091353531787913895040476561139175582541214467093577472276978554122621705484595850871774660520176543229951576408769872244819725325057160406514944000*q^(6236)-54080356490839561592684525146374057889058315852456254710289415096937627860941591643125984489982347311657181670699937001032515956522764117743775065369900944822369520426680706418375334623*q^(6237)+59953482317444752377897180584034667217918231722079784734176778902787889131294472632294615306864201019269567472305102145351006008516251358531484046145353450414520432818701435468332236800*q^(6240)-62049313822729368339621167094381216882362667918066140262045605662414840475886370967945494283979310391914731326374431169360248161704509368455589015837321967918974089926795316118568960248*q^(6241)+68785601125409786514077374707191249163022127030089153826794972776028644840904094172070094784590512052038110828790477927247592203426446677560066617161861625328676864942164449361313792000*q^(6244)-71189400805010634235595320227260146360897926515946574048398213946180777143726577440101275698727864144786648611473153457222031840051510527281344569326784834774861905697498455230102350825*q^(6245)+78915368903729994149101678138283084738695961943685056106118711395517599164090846383080993994266968804322150111959282295456569985232446137319274369567740631320316576960728628795574469632*q^(6248)-81672270108108682426032760031278015643389714552971636613453103892623158194217391896518914094347926751041243341856748852337722796142363358092060631388032888966574465144807396323094528000*q^(6249)+90532933747324719557883533164112371610290558396445104892503090630129384505411141360278566903377673847282192634962681372680299138770672983958710047229165540980467195599194426138180512768*q^(6252)-93694666609521319015540895174868203238053267528295580187001290141469843262054120180944857695929704189743059959370918794395660162609550683032722060523337054844449500343076829006487537443*q^(6253)+103856232548780921396380286977723670591081469119009485115456529123105322907117433799799869510697733057396337400878390317131512232501195455003261212475364063211184037765411458836049920000*q^(6256)-107482085619342792211557285029566117100878781526087312128355491029772995025223005481403153425088192694156978812965213176521391342989438124540288264265522471946850443302215172376161386496*q^(6257)+119135041335389323935167908893886404747246917276700673541686102942373672956783623685379912280011214665968062776785357419190217468026959577296785843152479333072269597126627856101505331200*q^(6260)-123292963025408119947160834617105299924682347377902067817471315724581937241119821191544942531472374103211271911246222404853382132324408148917418112899416120230474800432823245096701962750*q^(6261)+136655614391273025347957393347908304010703514291025345314694362420426414863347975315502975355502323729823543022031467585144161374093494923885005042774480940016322862353228870330919424000*q^(6264)-141423474495650019370117891441103202754267604169210421912536412106998294795663803062857337149620293874750986956081361301700062726158352584449088003228849954744223177849743966996481638400*q^(6265)+156745997527141965501319266141198139041082913641360346151849440810933144071681984746972800307412996616672249865548368176901154940349754924379878793486117180091904770491186499600949981184*q^(6268)-162213032031846194841049744182412144360142484571902456264409974515032475134608225228990510525575376678023408376526686290730687379121869336283902265193238797314569589379414487535609550000*q^(6269)+179782113203278318216226745166805798103646505769325547572201771972403221819917110119654658059802282361919127234417157437314496559013411121936322500473005607947723406486456534857587834880*q^(6272)-186050578934839835099560343944181427453870873624884675022545344646757521793033731241669029571772188548595899767799230293286349662365419810270502450387527748378513964480755595683286548480*q^(6273)+206194729334451213472704750675822438528953946221032322698652375565763603500373999770191464234658610241459052170458196784459815912407054232132125934168585601090928819821837577792313344000*q^(6276)-213381798848066791310525754040841725529224099952734694481288116422360523549873766417064343260339531660799823510027367331665237047543383517075567413489911868189687979407572280730757347609*q^(6277)+236477439764594302756973334132771533794075589039396905082918091324823992986310556455733754184013578306463212117814933687112346816020090448372174418394291752305976845268865075917872768000*q^(6280)-244717371258565355062252802421092100404419349762433722660138607142428280296241364205050002592301101639907706798370661083813442219258791094121655215215242684658886691414392098523459584000*q^(6281)+271195802887002349930126775106502898378789924773419787587042207252671627956764533155276440940135591260421880247398928408497028772477285574354737326874559189455690362800887152758184000000*q^(6284)-280642424955299438778488122661461014351782321410282337300921467036111450186014612329747286677021751732693387713720930591290641666663818993312229543609529740284352394660975349906612970675*q^(6285)+310997806037239051969478334770893449672429143966896694608410690272358677759893177511399498558532109831111995305305729038087193728117079785485366381851875195208800631849927905857978892288*q^(6288)-321827362819720678624809566001309560630584538998347870738123326106492778811611912603329432264877917003064573287843718419366890641637727919083096999366841413392751037325347170840932352000*q^(6289)+356625847483607482788957949567004822669042562981582779541472690318893293540887652458828574769249402440212787135098431926342004910922147582110864887807544234580332786445189025740041107456*q^(6292)-369040256348771291248773202615711234012262798804408382405108770255669237316492056832630250584061992530667491458921702401165580275506652537372530875975694666009548731127453617109727150565*q^(6293)+408930455521471201225841625100464280886222773726895106869452134388981223366178153320110325143165641265943555000584144577360158090324020766865982153103692233548537344274314803140446528000*q^(6296)-423161036938436504987076119972396997941713539361525301029612303718672140100835533509379055777674144398713925005130551715346809352940666712835713833599702423751148217828821854416913989632*q^(6297)+468885995843165666536769634017437575525253702403544760683164503586164858358731459760783034204930577547430917315117110261252701094922327627595222503475328543855377477057296549671183104000*q^(6300)-485197743703753767681048379649837405859700922738575516902555093263845277179869875752188327519391028489471026295514654483654431821895278528432488559496887777554796962892564262313605145000*q^(6301)+537608654576582982924082606654588592789234619016375226297424503339400879358495200852702574025203605775471672535500625499211044547276311423687818663062099017299144277974652148534553088000*q^(6304)-556305125070207516240562713663511373205511577168510369104290087011233384379846116966359519217112593316972652513882914890147790533007077398752792660015521216555219121002752528939712512000*q^(6305)+616377025816496679541660431780232468127982847350146618363734881832948252515542223147657791177978175053182120919567704997616211043208005750623066779999809243773593885080784964986461011968*q^(6308)-637805934217664825311456774173870924420348203868867644859486330091971341743121041483845265435244602834230753276239966074438252905836099556603208190478758653053013374126589299735338266500*q^(6309)+706655679860627495675222792170685727023926551817945102147344746906357461639345496265166324224663331166592924698802563680986808766428566565200431868460814923639913518770363524991739625472*q^(6312)-731215307464156142406495003985028464581630343771742212084531031347357811481482136431055297500986589974566191214813662628310451534342127126330539210357177805490315106464231504702895456256*q^(6313)+810122142561562774492853501795064549266329123495251904837595394948578438718639249315277625734912489277323301595337883526902750637849431352174917838467169247852128622056828103896133440000*q^(6316)-838268670726136312533930189281905426797254693227330677419507730573768492668222175157300189610083958780731102232351241836447780280905657592529232760011330131553098861960737885146299024896*q^(6317)+928697778192330360523212660714239086550715993525397550066473167035171852623427060168682676515671027270184657232089413642716737326753546262887073022452931420307927582167272225449231155200*q^(6320)-960953683293948328297891716805800140040469176905617737082483538123063801314020691076452748660368317402406481013096286607637247153920938396027471688376775074104616485740890812862894080000*q^(6321)+1064583139113691739833895471224737409815508610400337061181493368469725292445848509099743248037201542071200443605940678810471696955558612285747376485302673315353754253036264182523474944000*q^(6324)-1101546801469960666689749179342036695759007588367685171875118529186212641899694593113088469319871945929565127566541892805060891582384908364279446021457285882983897290532438532228610486625*q^(6325)+1220298426600563472441036905716795105271471865041101386934576885540673739379800331450849891681145452111712088439361240544245556655424983584628737910204921368606403963398939633600479760384*q^(6328)-1262655128451073844413799963062480686815130118530009075542413710427898345350574345073722749914288364269332096087977707372197326417906636158515307894124717061785681621755117344477626368000*q^(6329)+1398729799891149189656843160770999825173635612893719156861467133676642115471984109028671106531395870150808377711089832015117852392555176724840016136108804519854598970195927580856470069248*q^(6332)-1447264312704224229777079219995462332522307953942414096939586523803637374325790949137241988049057137948731426729265696769681678743364363832132467642622519945030142871307060629913587129341*q^(6333)+1603182376531328726285512165876186417505034727182715730685494608963024252609915860766178962801067180060550452001020113753718973402683811259208838207896120089607920291062253351905767424000*q^(6336)-1658793366705648207205254825457053658116967943130621106357266957709858676404451321420825806705039489875051462678616125757125358304104928488321072662673548664034821744417345816782697758720*q^(6337)+1837440888302443453482909538557138658913569448809253074596337701131988703757630641954803649195796394835606628763016769821101153206555193802301983113849616754022819874865908138984319385600*q^(6340)-1901157403260429285030584083317397906665779950662906360462108711689794035193195754745748369782443988508798215543405421926784177971573647764608176170049532430341752072641258335606543177375*q^(6341)+2105839095618425189112383638984608812992997609570574607820665972834319272614139568205144190056834471171828642911615152402517042681843969984713792596004270232767214517663490160970562944000*q^(6344)-2178839429937602522861780756309158403527292949868800424976097159248052909023324379001097682459800099720622352657413597911854843651310872487834450135099759757248351185185427044476760883200*q^(6345)+2413339221744265295372312895707724185130736208389865408986662606582149242601253754406891559616445425400046412014993446735490001799431231801573666322241694912946892127004933418674448920064*q^(6348)-2496972506018141474609137643538773043519290274111971269982818369996754108780891077552981731948380113349696616701760207224258596341184554058301304712008077081948188179661498532141684961750*q^(6349)+2765622849362753386483604708718193524191181043861520832143054151153785897375380584910712705199020881458202559183064275990548138400634480283107009605456670790332515480341481055606203498496*q^(6352)-2861433753695419154655387809930340538303519269350372867685208769549844245630509368758620026270924790466846817601725665981801087436510296517598397727816659090219990356237646423646610980864*q^(6353)+3169194929145942687178133007920873184756090689635587462923135423295736272693404702089918141303229097528412035722513678672622649812717057740392433588473962545644215733975345300721324544000*q^(6356)-3278951929445895360568170781049694288968396092807246309091163992214602495747949971606877042556744289158787340373792256302420922678140160242389590855895741194067814652584146434233093176075*q^(6357)+3631502786780311029620514781029316398161702160816175766458676487272230906200171786213125665068150281411881233786371151554662679009477226513027054761099558144520365918085372789826866790400*q^(6360)-3757230506335832058057331229311287037165324487829570263421898517824761146503388927391947498380017793457623019652198785540334013470321491260933745659235381568968331588528626419651596288000*q^(6361)+4161072285586932135003533005288977996607291760930760792867302343483451000307305301764207431437760976196621298004626956547960015713882888068897218565209983620231508060082491017938617088000*q^(6364)-4305088497928084644401170382005774710465858373837695610154208606556968083228302676199597330549836238474028491552176023815218614822018028909858107812226352335410105071928140784701860750275*q^(6365)+4767663611310569934780782885620716435087627897429901787036751877136908419295411166914061155514963653858466947200845762246899184012995345604968122836092775394251806888124201757808729448448*q^(6368)-4932621574405722866091498024728983435691757851193755605031000322291339991311166269797565587313348547315880055263726385130041727286164688751970246523262831415779366621118296849355448320000*q^(6369)+5462449499354204014280345112984092020180206896336438846765356227246315493716708845493217416538628528394551668114256894416635368452304531239388885440057080642534061911126325349582926184448*q^(6372)-5651386387253264864176450250687493281673954717288199720927380726987825051104979764997172630237986586348248686679911618372477008317198346710432117630106836074072720247468271006150347140010*q^(6373)+6258219129025066790473745559239952854782382641881158400375645565939656779292727443385416755898756724603440591447511752580248867452107080929577123139448414753530734360663969688122643392000*q^(6376)-6474611436862332691342768535045386905529616927127761262087426493673284635697330788795986764767280186203536051080558891122118489636421071867550562115783224619580647535991194724893508501504*q^(6377)+7169611371450817250729936390634483223338147731515771500328839858042305734986411806509762057806917057367095603295981456266934966160213296380788848059412024277867013633700176562329504563200*q^(6380)-7417438295216579519366356616983882873476497910959309808140616108348155103996232327206416165018013557781042825418578158258143434739486440113634272110321301752895952419521587315338076976875*q^(6381)+8213381605962610085610087932849303087695736798610912497401754075944960816282801987146844837626558705295313433802099870872209818255315666659465340752203712746992744695531292725656199168000*q^(6384)-8497197541882074192876819422524364250246814755212314855164314180233840190642066268864349361240224787328978217543065618307582301523278811494804645874831069896529713762761637985351018086400*q^(6385)+9408706923340459404327914626937134416011489405549154973375025446066123605871289428795875094726195527863407133702447215433409802363189164883643551240908792736578730525982426321415777957888*q^(6388)-9733724395617065674377473936004013607068330081782620825155251592683434165315542557606305438795821876306834601176980528145707497692277247938357588589016741552507082049997236499971891308250*q^(6389)+10777535224128949351237661509719341727685486187248611064868481324065108647115883001340833409237239111689847518930986938325808218380682286543457301112751597486853401898960332682966482722816*q^(6392)-11149719737136012657417314267597426174519720856569417867289149528978044852234358802367411708063003280150342860714291315719093580109548665014211551380182799788689870063021395578918541688832*q^(6393)+12344984508539924233816442810252368668142208179102287656246531448517792714907841862602913480281973455994094557067200699733511859735779144192162570640789484092033716560613035016766092288000*q^(6396)-12771163033613694369579458413931897882956929728069200284303747176445206609550597050215387805753510075119549923004558759397471729517428665132082757576334383965574821893039844144363511307257*q^(6397)+14139799555290285154883845259460163674540491763421270608583576445420196773961000253582362143535328870281033693974696579392728420663577416548106317067477637810446965395290278539408944332800*q^(6400)-14627784606896725585125222831377283882464721710790839387470588361672526362145410473820348987370818625443885963887443023394361255730693359124779254091448493205649706665729129334108364800000*q^(6401)+16194874216096786155204372911592007964563489803352150177326900528178786739831083244201899608237978476042811579597935622115936360573023364920084806840792976360216460864201941913518993408000*q^(6404)-16753605751661965470415736595385560143785524728692970672149226010476633109885419768185866151881881453375715836632592623957460418861982184830866022365891332706517866912972604591074569726750*q^(6405)+18547848728759740064864751145062826691181468015503618557012338234892759758952893911657745610491848172814726106931703912986844617003565057696901624854490120734180336377885521214065358311424*q^(6408)-19187556425835428665549598383579959382560885983991045903321204689961794729839441714564993981926840687503571266268775592114467114654081201250627941148256121411145558825060236113385439232000*q^(6409)+21241792795704546294189820534990695395268835754873800742080447898064282603669923211621513608123219456861417326268920979261729701254986589236482710099334096305518060958923383091129167838208*q^(6412)-21974181625056831096446782710294115574698861465062364245092572438436904442335538899729026852248800185290564348585635243435642758887154084195911344118267263430413895291179328620097336943604*q^(6413)+24325986710369060455132850153294102671092370810339038486342238044338662492765101104935464583108903782940799197893791599530385026515767900831240037469553189629653899945507525065722019840000*q^(6416)-25164449140503422753681593552897535383812867137208429203783126773346422976165900727642652152401314422200684486610419936652793340972002044904932165052500891319762742650138931401880255397888*q^(6417)+27856814568165090971496236459662296592212930146073939618175231765606752038432641654296933744066240497919914278939475800457963789122501881696053761480930464649279409802527762388374394470400*q^(6420)-28816673213129628934223164418622768204640164425690838567778449640248855386279385271925830216536850550904449534838486779239807998819869344175048733547547454893932843313711932824318458579250*q^(6421)+31898785603005479842977635990531551220425641678354375099447457020810769498424336570464542886973222350092239940961238327913031081991529948884118236814506511908758424005868440105388092032000*q^(6424)-32997570669486188692616803400276401007816616351058575042505760343148777615128642129223612872961000241324903360300589919245775824660411279961217135702083297686732569898243274009571180544000*q^(6425)+36525701980085075380542914002913679686801812275797245101659298987971415867211850028338375618788685863933666387025525555811469052863363377121364912316235223108032511999413999139456208967680*q^(6428)-37783468491461139646580919957571989526872538507916313545388327751622594925786822411989161140001430541688851877557397066702720408627398973914305621109937501374261288775505334964863851393250*q^(6429)+41821993991277622553718696102403332166125482749180940361416958795191355378137345624120698083618806560441878457825958089322710745140711477762925602091514574146990457842365914738161813700608*q^(6432)-43261684476443892782671938479689044514824788579627859955537786671922565981109575622889947219371495574167292705593497102934526897860403076408979199993708996281439272836065392571968355237888*q^(6433)+47884246587448092119157918146518006573542249584185737620085567015872988012490295936150887700623960798571600645798462356029820550652211549337409857862387377410762626976255490853981222912000*q^(6436)-49532105733398207664278287668413507564392185315024402801037311668112782282881550192799685529986854328893218833391892645554217824690323949549374395005041912650510375170390076016084528524558*q^(6437)+54822944595023457395652935405557072303247422086107286841051757895060207050658525465353678947572048047539093569788284601751548280698560817321576164185282858212359920557863061208163023052800*q^(6440)-56708993288761034072315761517866278749614533606442300635788043782880653551504123482973924374458346935565318795238072017542764993362836068639204560056728343113964306952602808403071401984000*q^(6441)+62764467862637883838434791000593016391325786697894067878545145744274527897995695492830993139483090267284240666944962007473040585360377805682640597203127692025639320882498709107127619776000*q^(6444)-64923045106315306735816871383869403502724159458525421899168041727502662554590792643093788829808504420782783996306201441647889264064197147850821971906064981100909860122159560008266486455250*q^(6445)+71853372036431870918584010860713261391902325674667505308457839092817134542623756480602993806553510205145205849277515268152741948630857584783664019795150691077042208514408646921319987077120*q^(6448)-74323754428393494963933017142181539880897110312520071017687278341099157824556368717351164403822286927932981362297013194119993372109959686181305045609503798852734333738396027638561718272000*q^(6449)+82254995748243095721618941191857271053850069415151483528410596879614409175766030528368760694827339607743928487748290800958070660647321083649593605942274613394267388052647000899294219429888*q^(6452)-85082105603202450268620327765487080890896394322105596114547805412525182791351502602664403758228985255203033112686296736049386592198290548675581265976056480909501235795098532926693109777401*q^(6453)+94158440809201317403558719819969175386322008732698922981707151781446940829559411073980516275189138730325361270665555182851798958021213365759456747774602278627619937599425140046727744896000*q^(6456)-97393655567456996011110252810081606890787571578149113475654212957578153692924875307582816849077984760235214992504335283079615261309407177395390419435985301150321100322664942786933241577472*q^(6457)+107779978634538612846544520177963595324042375672124430387027676286304012156737681047147311727908692661347571109469085226121439733193532405320815773096766583193150289391333836097893178675200*q^(6460)-111482056010719472269457415458644939896543704197859735942419127872364169505281445370707577328920746725519957054262837543793395494874715086724566632775899251853253472878951482922482108057750*q^(6461)+123366943700632533578811223558616967611578199134465193182749131394236095017926283469376498102703948682887440464485061864704511769328861293892571787684585576432467698620517268343572905984000*q^(6464)-127603079078675286583684992380676877857113796533218385809838326023515994913671948765182491518607258790764612379134181739732098152435441932303785469188663132925298009526190272182109061120000*q^(6465)+141202183485812529045999029888306600751579470118359778794026295074235879555247173111100358749557859197510320785407366224818858900013366859236470207495865605683100362856378387025237116567552*q^(6468)-146049218414910078754827501158883602031175755946371270872143997951231901290331121550368446113812421369562424108719205557985016044181776747568916917750339354256381402391694232008024931601500*q^(6469)+161609144224521782736441902408881869368686914165774475366812595349503750212827726013209071492610579357573476660812313317645913750682731269924837503141530057179080481781650996734797901097984*q^(6472)-167154947551946971698824122499282951545086890713501071984933947274508543969167886089993339854147676099293830717023567701749807253029284552873087505261149386559116596359954506831662464172032*q^(6473)+184957683083778509396448358355224350155598987286018018439665637102522425750825017870186244666524344148366686219918580846424605042676113626009776542084142985979770580406550263541109117888000*q^(6476)-191302729321925659518873549238826104842747197404256536835443452408194633435785842041177767534703333574948156665604211380794008762400303436227354003624402130148666614143910848620269659639949*q^(6477)+211670710249790185925626212841576973735162726824343509706586402842370986161946036659329176168629447665779106788584268059601543196986076794686173640670141610807306865940759108523005527572480*q^(6480)-218929883270279503227788948053729734469303448535356589684192264170659575404183126415805414652296108079616608660739507129364552999630300228323820581350784339913955670969998111023060672512000*q^(6481)+242231779117288206606085284399698548317029515983258749638010261223679947707633031442838535751691389833211695664682878834965221408378655732611628232697867655607060324995971063800136861952000*q^(6484)-250536433255929328727211774382642387048257495155280256076824236113843076015961268661834805715237175682088256483999321709399309081825579070773382739329399312192891093021187558628769367846150*q^(6485)+277193759562834017487194864316976246257747363763447087492769981162232943433799310643909816009585305573918584168257753966820714227540953865674119942049374034342056100671999490528222929105408*q^(6488)-286694074775686189852135906325957458685380667709897492553177869136015720861904283335446955352320863807615032834833245171446004231952943691993518105617858078761280841960410997684524728320000*q^(6489)+317188748450574839169849034288651889157345489366514915969067479044731042454930409347995129634813342612182063578458628232232669945260973112340500250299378684365254208797066314789901052463104*q^(6492)-328056421363189912615660002345468278315038882057749089278650153333270402223269411984165334022310247399253779657311705894143898421797594491169875359712943305581753506595949507989051325643549*q^(6493)+362939393400801971459935103692750656409203797915206315341377970145027722300393437414006877479621341482184394994915945834161477133592056690499965497824925092648585891674934257942071414784000*q^(6496)-375370712031175026811988798937151647082196858883479222990612216480019872028557330097669340411510075410298128139077599787733960956125226303351160203993294066148130913790631209831121931730944*q^(6497)+415271830831662046130710762983647513594954519421480045147529493817476910438647891296288261386234418923292700038581020330063710957504503713655409947898303724313436697036937491824195608576000*q^(6500)-429491187546474026711447522813315998891448042368173496270840962487108686329188632893149108968114223786207401308607281127586115522396368882916664660643042842175346342643589847875947691668375*q^(6501)+475130467799995421905979726123273587519713952475592692750396303746834018388556983581511466643659996102971841959857023675328365115456843268916562482984703565166720103457334728197259479424000*q^(6504)-491394372802098218319389913418560845518823169302683249477502909719679177847265553639511061378865289525009916548403402393356259814598341778296713614330158614624628625312955300956676276224000*q^(6505)+543594869717652104250122744458947108728632207445567482497180549970386822415676890285283299581878587932993653371352812417232906946981908390788499263900465079482571956215547720962564008197632*q^(6508)-562196536195818038211939442001933768821984524653846793842602008737524269992605363167206807103956871685475571288606780649499546342445215792170438964560122648884521303762414444649186640529500*q^(6509)+621899053174168803841801532382400110158441795772913528782462756847594952667760662483396463139566202226341726426090761093839404894510458732186695709618921158060587353880494094911590134267904*q^(6512)-643173635328363268062002286057253471992676997636840147102805387388979693840654689950542099470656025882181977545126319274260735604774460107631942889713135815710955214236889096419283342131200*q^(6513)+711453525504934300427577883761000631683071907904224358164312557948940273984414025092228051180617026210378072029391884452830012408450613980742778583831613197046978188096530716642036593920000*q^(6516)-735784102167969569464333942886825207460856777998936447706311422415985166658120037952437398528428887100043106578544457968928143797157402570185794337527015410452376588561291454441509479624306*q^(6517)+813870461146878350206315237213935078205559194003883331047654778502538881430258751418086250749866277707968055044291286082082398212652718291134671366808198434063653296398695852486526670720000*q^(6520)-841694870857253860644894479338409670448101306239527245128123271480263365431981225323661795088697411800223856736323131799851382079174422490286755163430958720154033075191149953272116645888000*q^(6521)+930992460066475054423958990542107609314161474709037727289582180584732977971078946939334811856838770198726693096981053212137573750486639559432121702410659911054731312996657517148798044160000*q^(6524)-962811108436757112728474820032534431642962137152571836980808283538211309988302280999665969944441244444187681208314063953586178218282383822293249744404924580004261015667992277010165843501525*q^(6525)+1064925396591490567241993465342747728995787466032730967531906086183336699270375471730607238590676494038470002732033127920559737489689854165990312516599755259674532074387442080646510974271488*q^(6528)-1101310173923216757230030695565197112220356576362400541464672466896218734806101416438049843089065368028160894151970855811484442186426605493193016515451494028208628305214798411718199525376000*q^(6529)+1218075938927985647376623650778107057769041042487542457846129100738172158807117109612764260273153854397507425084215269332159358687958504404904521755909405789683899714476441055570028182568960*q^(6532)-1259680405546032306970972670159911678744100745362182837307388348853447681469499679576014294559626299362919947947584752677119034090034397131708566551205635961195957776768352622684284479495814*q^(6533)+1393194401751689151625658230420051364254258343722140924463100514535901322379520832414693219245608995873958122624790055642024231925890146494957895802202476336747349756795449862008840639232000*q^(6536)-1440765420808454275207378827034717240536625572898645323455244679930493267736338672472195011701127394604717463155971415886612537523726626905391623892364672310741925055995136351261810461736960*q^(6537)+1593423687958257025787593887749426232324878852183542975313372306624428791992309540407100794026973821726348179205767317190581157550815659983551324625318000480145824403484749027406444205772800*q^(6540)-1647814710878802412460043452104224908663979971128353955772397094143614716743293217867375095307451666690129235498345682417415327062552820307470801396077858875745884047360001099481302839477875*q^(6541)+1822355182571263005406037177473324432221693382743196849128890422550045239671185191217951904214683020619945399600951807051688199847192263342483295549655436152131489498518191435744452280320000*q^(6544)-1884541421317114850471502796389494420502361563240198525768649123863823526157313148116912545064516104299695638614964911014597822286695199629795856402150350844970822615141927187177324845465600*q^(6545)+2084092583800183139540095685645449333259922535375903489928200464481326043009512905189810723240876690064355603558677869815349836261821210728261690451060318664947411702341182476841988179015680*q^(6548)-2155188337226294499645847044404348597288414431098633012088762224629298751301896603477888964977304696741839020195710503480891028255937411605343622852378210256702031289859199188851090413753625*q^(6549)+2383324795434367834223810502005809792933594425632508804811811451010612768376312980007725541904300074808326942197159146268115229558707049089308398796772414326024587295504073873270616938597376*q^(6552)-2464603234776077248385391076335778982117609487473419163556460746502327508538230565425250235339392268574075073432375920674138707096896410586219117794158968938765145814168765894107833882804224*q^(6553)+2725409163571903182726452545026756467844914369361366143548893940396883210877907502220214161017128648408505456466130636972755013369514066651108590470779313398233163211633825712726368542976000*q^(6556)-2818324925182560223513674814439495141052035695636199001875896157781475091006209780011039690193671952757834875647872903358528326130251382842892687648599651517890253774992220133162989015811773*q^(6557)+3116466521872490352323854823067845233853318586676689663162094810807075610631372732389164838558126933750787001938502080400686344349031405553042235230102342202574375806347710738425093328896000*q^(6560)-3222681504485732973353904641838085478526260695881461129534397037710139399131662948344097946244290312820140130675385308123003290835597290370547179794214247777618770199035374603103654420480248*q^(6561)+3563489716235908126794087402077607691798616708989003817679544980159817147937715661067613299271258979139144599277869785635924776719697591278408015095037797056972419425562922594014194620416000*q^(6564)-3684902536102200782221432323570141928358659359931603965895842197710687632410945875156873985063873288092308239449333643863961245119107628891674766726493890448066274683627760855969815065123750*q^(6565)+4074467515627997501641920909143742660151678705214897209302884262905728054044865880452814789293095517787962581440936709742123555395053087037515354884160611242536604218772901730012753379451392*q^(6568)-4213247136845328732997137756222975986396602790950060264660799396367486842416356388034461938063031537533860230978368085140970227601473756441718089684935113849101130351142174085593808310272000*q^(6569)+4658526084792619528364164617585095313055477296644161978995685328124792039494997568032641268339603817273507795247944787219444813201200616144009184327928640727507276881012787776112939353773056*q^(6572)-4817150215124799529829067531021059866829750361220092576994239771337415561574300938333286042934227522735338342825966371566640767409362034012687392907000209305530224210009431521334170541440185*q^(6573)+5326090501461592656852220838550864859976296141782776813011089662472707492422890508897021022406587369156215294775951923760559242548008510139425708159732705480725908764389519917031852905472000*q^(6576)-5507389427178239822706650162948883641752720823326283922852041644424458691390284753688220473860426789232358955775360966836209126172919821098509720085736283223193623774697188599896072142094336*q^(6577)+6089069150718842137253202753798797789879760104231637128987435689063670708358755508889981831340710194630161821393287489700915512038764812876327119877225073711160367387117514325099141341593600*q^(6580)-6296275778939716075372077187120437236855913913558495439194489744771298210319313311409883570383111323212141308502264252818881078071847655365436778550943861421926200065763699226373478233444625*q^(6581)+6961064228447417504637427795735315250088224217742340666498009799075731631220194428907122318623793921374265612187675338481552850288955822769381215775888047209015070644504370282399472342912000*q^(6584)-7197871213772729461682100989758896952880868722285450297908534290992958317019364769558113155485576042966931142312860904563181889651881399136686111848266509385421606167286203181868323012608000*q^(6585)+7957612041193953479738858288971703643601705972344131644445129526357646738621766549155146434716415362446042764105081249880960559633854454794904124806224318221592565968863229900436117913444352*q^(6588)-8228236996923975553877015643200254428290811630527670237920369572129585821997340099702644570646563580808628490748776535576425791562013658268762420044610189794655936012011681404067970480734125*q^(6589)+9096457309195979126615406588901968776502982579910327423681874383404414808071257094310281925882701462305642331596063288729928304987233151895812850292907767224264400968862193579040739027451904*q^(6592)-9405717244321895947977271459922138338794062236324333937489609416005315431785515758052881350516467365977753669443428125941082730247871122349241447215030645171827469650956564803934778121027584*q^(6593)+10397866271705569859396391348168736054762938147963201873551822351377945493028822193222064766154488407643453707886184090100608370554102321318912654808192483374463901220089258651742027849728000*q^(6596)-10751262555521729502845375646451201241364315925760204300437728879419700737248926362643763752033860260270247313985616475759885896194269555849098026431887370204339062402778229281126093338418492*q^(6597)+11884984069335058127778168930158659679819608834160430346971163852563050875912073822830067387697760054546851545601875829585954606802278335995847303091919907396675574121148821056561174814617600*q^(6600)-12288799408753312002870659539140414729186209103048438440667313487225046536316693363108098772757405992168339414555865754392358836003946197939896405189457275154084767333881161555507552567296000*q^(6601)+13584242648603219944279087579426399084835116936717988671989783880809274402243715175319360225835335421719659744446495448612600129243930027168952326501208990569157022928560614814543019714048000*q^(6604)-14045651772203110782740902046004822104940631706567398745497686017828782469952140258160241589598811390786135803281076495182998959516377483157751733815715309114392437398328627402148141320907125*q^(6605)+15525826312458654631517490676119649144268594114768554082541487858788875166524144677168450099814275702280013517922607955986349960529765316862381151595869269894803991759998803446757996048252928*q^(6608)-16053022293584533036320030309491753861904955444772124997648388108099332612089927473174241674087942725464593622931654016118389966500503128285551086238004874460473433236018399727213286682624000*q^(6609)+17744203042441869219837316310313550199576874881266738347695874155155887591935494179468121482689156129108238269359840493274590164179040885309502659061259578349360004217220580068764080997433344*q^(6612)-18346541465364328175766373989933873053327203452065456910343396468994568365939198942019900179350361272713791965104163607921023087445459045232216304900601595294113236101572849208532838380912050*q^(6613)+20278730860574100927024323216031346817762927863909686289494383491706328908718672697687776165740656021000651128137050170663071216051371224633627267462152313719785188110992677846643808032320000*q^(6616)-20966894343546241473413345465722445570445389638422783419810767554439339924288680212654046561160158397252763806611393443159704122949033898496424270747003726263973817525568426523516184188747776*q^(6617)+23174349801693229935744665095646339677797468203511527388747142090323938040880681893144044045983082033418658620692509497193053111127324235717046097766517914898950783489061976903740520636876800*q^(6620)-23960535743982936380020230174738702318165197927109213026040017465785884831445466084543502766010860809602370008960217301973405267464076392752566556957628706942548715123107127496205704863232750*q^(6621)+26482371552203562661128529417434261565218579048141385044558937758098606535756959621002252747147868277598527043908433696977048964627565662043637145083377053948563845988857902920042012810240000*q^(6624)-27380506374945690875004659959155929689438305310844821545584258497969373963945301049238776311398589851616650843446295719949383993913734142912878613360356224839031354682948588901439906201600000*q^(6625)+30261380504601350346506502784025100646991999529584346086677019433769573582417853971464314457002646886410398601092425403674403078157988780855663756596139910633764974305279890281579801207767040*q^(6628)-31287364114510342446863713504947510852852211601107227488027272726718281705232032068692145296817469755108279072978776794949551203099492629239109900209448549388344628895654102866236047928190375*q^(6629)+34578261907777458717426275485874254693584468816160601351647466874053260602764778420697751258259498358219087986018224793589997892801632565452363929394268146778554808123171014859862267944377856*q^(6632)-35750246636278405377043327633627680761212555547673640027609561526550731087245223138556588047090049264529243118286509088778214503151441888093870799028139152440948114855816396754560044163760128*q^(6633)+39509374994135100346338398859606284159634539455421322405265412919644305235355470661039742970992175558862966942577932263287777714436020639219453130636825377470967010718335064371097701961216000*q^(6636)-40848083861296122186452849828452214988105552441877317784367610743001450838562437595540834923264682765165332179913158524667959704065566426412789696263750064302217713333259840637655599714351161*q^(6637)+45141891473767276492643644260998369747993497402158195453887013120671274014173735972230073785340162762939571512306923466539509972747804334105856922790820060395671883535667680867004038583500800*q^(6640)-46670981306787027364601045431516233375186020374612032318935697993222749429711009912285548848892009563520933966216532725578357511310424312961340919802237708855045254787261150884561865678848000*q^(6641)+51575322646352057504219242353550761947389706909276397927570955621254969448462555213212304981480164767407074178925280352289501978758865917314040273937205817415064420740492345603643857129472000*q^(6644)-53321798357938262592146058908833495940765742459120104165657984209733605415894646124145910864125814327226958930735263557427891041723115739564960395484938580823441885336969165278450415578145300*q^(6645)+58923261642075259538634416874301565047716423574685502556873569724904489637800974985298852708025095484578771229779144505876257414856849888381518263668634933367417898061687865166951241371853824*q^(6648)-60917948858133142497133396664208974781909603474587949149057745043986944009791817077606832402510237947025214097823247687102203177373411539092526215304979952802302588808754597718479893471232000*q^(6649)+67315371019638217196785749523062924415294411739371108759478686250387787403981271908874294162175785935979645368343284100765770265944933889102160903610324742542074452894234888630707431675715584*q^(6652)-69593455253411315337991954916467805014457557996822016464528104533808039078994156234016901841825218576465585979893163823757895450525883161450289898330626293692543634420392238460855951737154196*q^(6653)+76899650185887837159085358417185425935517891765779351876274716997167233423642228008417426728061405943986131621044841946741954498466395258875284591313186904935981367314994793522731056332800000*q^(6656)-79501291904305076092682407833032214854662108096251782434646989649463163651541168859178963486783689057556818988317476596360452840645171978153612036274050308679085262784175332596868380959047680*q^(6657)+87845021930307110501324696571738993204350845255532197162977506470882721940174336521334762734179901996055677602380295904684179956273206674070316616926377973561313404233118560025668477888102400*q^(6660)-90816058167435804617568756921228157532721196291226507416346085276469649521088813918077713974049009768037342287301376602797931303797571707493208274704638894195763238627069739191159018721876500*q^(6661)+100344282871101653143522623855449104731964285148473952836606913461697674753806268188166002134532652673475127344074153575471712042734936157405522391857969390909748711157676765490477085961856000*q^(6664)-103737027535665705154254119916098114238111613095838340336934330765920139723635959549080849122731273914274588569100356419278944665464101468551877192633340472469830295076227346845952001625292800*q^(6665)+114617468881970633184475813287445700293935023959587119460814874721789711206946636941053097485623174177841397985449939011135470642055466362520994908989624888697844857552303499692856037050450432*q^(6668)-118491625606357829522731078687340688743126119777327058826043759621513821011723981061228423645208192505744878953906850987513807526690984505600221311614353093734020076228835425992810658191397500*q^(6669)+130915693716994795926497340825373184216785261329163202537839308228478110419535445152231778191541906414908907149810320543905738341289501298771050380541420809390749134039164521029461910950641664*q^(6672)-135339397033081340070685342210458183931309942373372006492306065420411729026994174583154284579574806403269169763598255152924310879250071265803270658964969776335089297581056718673216259936059392*q^(6673)+149525527197437026473802888951764726462081482634319668029981612454573654783038493611219283042700267157035067125735053866602491687566135874330175179181164415470862710993168671392458771430656000*q^(6676)-154576530032970612542351842977358271479557153323292833337906232711211409110580193443597744829766905207325634561244959498138283265857656678407270325464841852623295240802293246974721713532010392*q^(6677)+170773988607613783096233396926375296806685760862842161716068929601267682970357673412023936137746635817424627802523322734279705546739574044296394580267782011812146262109785807927290877507097600*q^(6680)-176541016613481799782347960791346649032901213004356801367255410158515951158499016806002989513473944924979276480520252273424312935364757052630191378092287279302930721955696076053543741407232000*q^(6681)+195034241525645325610904345614456983780742311652720414007717213869166734183180599213406639305980168238708107246348299356977471644820999763938535160873732507662654200218577322827401572914432000*q^(6684)-201618537612005872131579760024914884541184819188345269296260026182431590490956727272117027453770035600886840829869398375125277819054042047901973527694786679966199123158407240870042457042423100*q^(6685)+222732088369094824890261642345476535406252740099609869524795717763086712740132031361660197842883387973446062395474535620246314032760394282216183998130199099218215984244811183841857082848542720*q^(6688)-230249174095913777145586390570546146872777889175328447470816634615243171091705889087112174866887993991515233223571255447867744112012082708045810289257154435447573595465640338221462316949504000*q^(6689)+254353376670550584329688352498403096951808182421644074199396606854531356391612810103125056443387126939393298383986544410266330863968506845508188855075938199719966604476727114183399460525834240*q^(6692)-262935060861196240687443116276960566820621352247730910049653672104397604206124248422915629904204311730965663916215297635543708743390620730718974658842389006756399148725558053645430334248538320*q^(6693)+290452444747869434579498424113560123778407173318614740471205443436722329374258601921541731392962470631284296723365165871739085277034326039011970864229710503194637935514410419574365330529792000*q^(6696)-300249113936413698321803842507333944639089025353432099445216928685154958235740732157540220304767042039742182578338919691616142029925927761562294245161817994019382743803886638395679563895930880*q^(6697)+331661752264292127095999451955982706980769904014349401490715888951538480602641162389721817012760293584881909255715544406088899208138280597920452589102544921843922381934596691024910431835020800*q^(6700)-342844982420186394261568312108483465287762215438950348937366146994119500400979489126661031651986530549871509900116273656553766775044848422461030556110669188898458653624069720072114025702737375*q^(6701)+378702861488091715432893938983665285002515504367710732409573677114803964762080543932600817928787383467500272422780170757315066420513957186200140669752344330690915703347628959121951427339776000*q^(6704)-391468395968061079251206218031103472694276127654459632191772550471608439966785031114538941633934429594040664096314338314118668944288647959676501656243764268106171455633567475280577547665408000*q^(6705)+432398958204978220365853082897118193469115689735871394269045453728946078492468990579011984927414060991848019440652980662943384408576578284300869626967023078353683979254730603413489036554764288*q^(6708)-446970103154828814532627060627246218541700812939003807989129385327705216758705355212499187886607811175314333040923321905156499044775518757971702310856649118833364124719691988273988687071918125*q^(6709)+493689127602150072069078428078924340567566265893026404955116060663610176115840204843994491835390671247356677795867891819501272296960264965485996651867592978176818050357208266064164551453512704*q^(6712)-510320623177190102811858188776973818276715849843886161177066631737291068389759291099827999534413875664106064161655770997395457066803015419769791288854016879615116875655134671449918989392084992*q^(6713)+563644630478099018647078571254868419558950086483825843448259766081224227843127408620932155918930559804027664629776727919376782856380363617827435587586216627178509921449486755401661958690816000*q^(6716)-582627064391263441925678263084394086311626510209076067266295808373537120299652098581155383581841494732084860754044454282779961531727367769301212312026818036046322557024628833314456874081204823*q^(6717)+643487459346461149892031637288883144296215902623705072973110725887926823058516093135307980290680977805456387607422298771357542617433963407946408799499424866319434056537536236575890767662284800*q^(6720)-665152298526020761150708197419234738814822209784766622391277036666200345405248840574354754149833000255968316914981234091061945266872095079509593790394551178651802818914289108182577297858560000*q^(6721)+734611492975322479785882377354843233144471407086591123891932021492953437517970126309582948835230598656022435100259576664308175961729185604131182333816728421754846870720600107189232342630426752*q^(6724)-759336819676375744139786229253860475628745785434645931537019355202927570143513578426178406932964768962613417196524676529166297581974853884875509376118989930438408498268025048528881065797638225*q^(6725)+838606612295675185159759739075875029903245162121281708005275447776819847968487108112511787938594172911329598680602444244473907857534307654808464913196836394315074914604087561136641361956663040*q^(6728)-866823663040336985508928380340562928803625836888907943191898772616933609530891916199447477215227517099266893590694660666985304173369088932908388406412873475105968556531413790666133751877632000*q^(6729)+957286191175788924366738220688486788556536796044337446306869519867244474756143158596474581103313308664821386325523265035981552883201243945001789699967183725825942664628322607520886975766025216*q^(6732)-989486810599724288063871867132502986726538912490168074055395741029957179143736232432738959382419192798000868520015061396294469814545943955467058065914185449931958676171774514537838551401030416*q^(6733)+1092718433147697724264053224763917826743282190904881913062193577451665100437131778309715681425167026117818047657590801962888148866875169914193753608173110822300332493992053317225340422240256000*q^(6736)-1129463570437183828742438543843956817859988025858003594348503953998265858634468228693021230211966303083334752326061811274348401569895346360410139224175920218528378211167448204313678368187056128*q^(6737)+1247262090761719847979522021410396813523336988056342988909863046626076187050253735668347305282214793849865913444195703909096892445801759241737832861411926117149639565200801789181745897791590400*q^(6740)-1289191484139588616407136779469560410592523867507069390500937071376189521587552303317956008575210603059719624345575367300374092992531424527135300324723536396064162781224735978951611203909572625*q^(6741)+1423607178943487613409849866408997273096555188657294630835421619010527634138822230411243459548806406953775932790584039889646526848686168413444824560180569358325806056599069683853470023016064000*q^(6744)-1471450393904405700384701176308817257431622757008529583826103073139074493544900155560174066445807450269725831865738930768684600251475757638961740271760141259585809043909829568510558338632908800*q^(6745)+1624821378797145248472497025269487808107128904520662471526401491970410618819339953207876930321198798981289027062811511683470007546103642926068928881974985059941069278507219391904454959663280128*q^(6748)-1679410388844527467428815868978846279859614739930654448367416903228323115947869325617691881885381843769862736131304505847341768289610550611461782398138303870500121142294736403873787938389160375*q^(6749)+1854402925174294263890152268190770540122375183916266240349261739638939619536263440496342628543088819936079167484140972302357771133320774289376094496449841835242250916395225585994147916831215616*q^(6752)-1916686450061737189554726876292680728811509800731280541663399688525350835795242459896509790247924482409133771735680255908129420171144461952960310189433850295285607001986617511659577988969365504*q^(6753)+2116340881645413233955366319546718445270856166463996652247236822660468498493550475511704822783338676428511852968454158289512209599253925604788096609152690909133236456939613844233886211999744000*q^(6756)-2187400728017618063804195330718893109798233761106535565742618501279265276997285523195494432556161501477276948664763503642479111569405825670894995350392797830888155344859965904442797268798272203*q^(6757)+2415183832129035246096991979261000082173635738797698965405836315512228444026710534191740134824222224629335737985652522065522591957544403557502092902627202144305161295985489242916501461588160000*q^(6760)-2496253515494627246824917429259624718539410801049017170231151402705993144037619662353840650770631073270522037735611752094522484851949418585209340745593499062407595231260358836254128052572160000*q^(6761)+2756118161470897830766499539902847047437019120606843380403930348524036952629934184027838458752101617253488135912525045775747516630932959000102591143666338542314642894021650392473194401578112000*q^(6764)-2848604127195749262109384847374541455408347458773887311361845155928090439157586823148293128277077624310671671028406943707662119487035697802414189306412521322769288469787728695914749793391262675*q^(6765)+3145057260129693184587188324426906402963279284299504122924757081726503462127726511223439413189039406605952529094416206293432064287100955674661190106339129995331412746938587482434482854171475968*q^(6768)-3250563065266837523242920993456143787103579118481625680945833693939680369499627743057185326679399636798521377604560878786276000524112980356861466074310335696407585776948941849494761651060736000*q^(6769)+3588743173559399998175294294463935840076670751434410970847465335218416274554671987706496243027691439162645179597262516625314286228900158940954113300982160471457310143469287548554543335380113408*q^(6772)-3709097041572910198041921921466874073852056642929808145078522613537529013814854500611482232594394619420033647929736114721210870185141384418090848787980510288878650395269893060367508537961063480*q^(6773)+4094862428000017920413812453691531896661360679686966434064157606542110098759044633096027624705298731670385880565101921956913159919451284974049539464015882555122355255999145946910886849731200000*q^(6776)-4232148645640218141047931318671010257228285785924014499977304089166777267639006236096227008715119438505209520853248716028528366912312149436464547041407062757576886273616508990884126260571799552*q^(6777)+4672178004748495246524532481944801604576661794855754173936084817500902809056640787010647070135405430600578118434125269569793793391651162303275446825454532755808553929325652655399622207812812800*q^(6780)-4828772695455958820892071546250690479680602690237613885092747171781146615290165803107762267033145680330595649290001368331102901391436079731008760089438934110953810617700617546370177866404152000*q^(6781)+5330679708618629246432537679234123861890662692889188261423729825514271005706238411113672095281413414784565926082758308516960954130333357006341025277875829333853281756155881138108322799915008000*q^(6784)-5509291590968441331091407739405179250004554527284453931441976591751217204618056094998141116503271674074054232892434907575466636501419252226550535509674134496467341766577920327217772264821555200*q^(6785)+6081755487808123363100540885470584036794985686735082874245938110228251975344511448898064283815376846199819291200495571058974418445621787847258213768935834435640948115394514144059667079496515584*q^(6788)-6285472311898401248381142589915495142516034595750953026646853822114068705080922060052932884167005942618840740280732548905336276308491345787176422951144648068669354753697426130489593608884906250*q^(6789)+6938386617001195381597615127537663632800148115061248089101825767704984151721581750967439261189448830285585543275539211016994500472736946908327634037140305060717644248094012247642060098552014848*q^(6792)-7170728067756806909231487567709258093830270067564318700800726652003418442005232351814847257443560497504548046148374117221496988560647020716223933874226517585486948555289484426645256182022438912*q^(6793)+7915370059194497415452441708519389894168212428253904815889159036400432610695918605212052719852164764634739688209571364681745963699257947500772004269685322827749493576244376927878497684378304000*q^(6796)-8180348024909184811021593333574229176865754821426040627301642919003543357425748614534284242836172417631065756369519857637587884251232968147907130090727970492107647609060452920660191609276546092*q^(6797)+9029571781209836183494993722811303769228873482085112773416561955703047766408813886713595955281914526344559797408930827823412174391994192222079388166065749539664522358086713082478839218978816000*q^(6800)-9331759010120138688495424927664462020402190108932112673397804492001816724369541018584618574631576810815806572626796222514919834902460803518865192683263147941557826880366602261880452808650752000*q^(6801)+10300215320847764606867226014969606463182606054173797660816695817586950323497989894033015502920472967768708041489167385600594445497004720939725692144750062081936444602668228299098348463337984000*q^(6804)-10644823630204989868956590436023193794059877477353609445392220665191601149078724744027640409594218673615169426296335446997900504110997425626050372287407134495265944850853648445132541985310243100*q^(6805)+11749210498899175101701915565577310284042473542429257374377943462916458217824887844248592458703938190720007495044983151948453001481510042341479645506412850616838307779737160731735420506198023168*q^(6808)-12142179862252705293205849993981778079406807910952609741644295298979905000192545582780892921081728324366038149161502971865892555499613175911415057414780607150679219895446585631184260048646144000*q^(6809)+13401527846729652321987705358343644976986724311862899176860347084672798314661992312961712913457165448897104034241234368969858536257136819797540235876802076508239239656289511683462166058208090112*q^(6812)-13849627868653696685251788873443638162656049256651043494016255888404662874180765728236988456869095582042131618786848116005783589667919467295165799611200575022374812166799072305271176160586896003*q^(6813)+15285625091215335119348426162861368197810384118683733250890382171567251602080220197129352277071318812905858567486911335689484951926304131606927380636384878992811831943530395690533212331878400000*q^(6816)-15796570587570295740747112529929397200890157721357891838593681812475522948040888146366537609365608648163695950069473898048766577608093307152765072204348282596999967324554705006952383943284883456*q^(6817)+17433932916328742720514443459834461548715789951483796541807212728722772126011995112325644580193525356118209306272763811423052251154443591081914884247402573216524477353954318838896068490885529600*q^(6820)-18016515555837761266456941440343820914903858155012254480097807185718995703093772934776109337259597567342668113870876716444806842071818851752019024302733411186160639037631594692949267803300757125*q^(6821)+19883408219308882637140103114630903601898534323148074907182122378350024562396929046507263534856359950180052271527098621968186693777668922810700016170774051661466613117142199089115606381954496000*q^(6824)-20547646452719477682723368520505143322188965321273786853161007871652968229363431005538479547589564354684591290441284189737624737979054279480946950495793781199533361953547539860993913392370483200*q^(6825)+22676164215776263836933473169624860306594059560297867168928400575974610253040248054660230875871096220318148464537937509827702559706996389311646240653754559901611449578138520090754142845012071424*q^(6828)-23433474026681030229282075406036567297617830516366192307383572399512177090046137423142980937881298632330226096225385356809717659636662832571488022580665360390295131630165813162562421569180452750*q^(6829)+25860188041334250111989534377903256519096561299951255581905459524918447480546005066400406176024919011880365060645881497082085876501165215875118561271628077235528128857612354728997192366114299904*q^(6832)-26723577402978022538600368342840014290884798686961415428655006585819955786309504354241693452981151569422425758529424518286708788138026459075901682574569487698089672398832190289991509885962846208*q^(6833)+29490157968700988900974221725376859478639323232432740548528440708017525008930441527635466641173981023228304747012808233121173998081971617774546082601021398569585843174475360272083939639423232000*q^(6836)-30474448289644082408531977665151341396568826548614422801421387352513096945424083913637151611384739449188227942537412323382289796813709533218277230269698499568236415075981792947809264769041469750*q^(6837)+33628374033768344840548471191989528961982582931841086082274228544372729479000063230840199625587999777184385820627580287383409229272169395510072336251258974751628874992089987216293769591884928000*q^(6840)-34750452328747136874873098648053116075752909115106941248487859640970641106791620926057468295302211150662954164261810284289311757465882260200957472931207561285361904685203643826149277438234624000*q^(6841)+38345817769078374742901505002021366643344470390169168161461556041384627283128387461030016550745607027506773403423301237354150966761091177253202433916728454133698998216293634331675991653715712000*q^(6844)-39624923807357163619299452130284441970805687907745788697872145671253599798865390330147368343600771033845280714112212790597393630929480542542399637163663651217554633517928147698181388284266770855*q^(6845)+43723358910762058122571087866979866551709389084481660873194374037696849107479671062437504793376897425385677822461234450389544129640616680892206230128395279910071882482809288990097163109016109056*q^(6848)-45181412181290951978128208159763201003362584687759810893403096291338179228010799795341726250421126004543658622878540493689959724423608705181191656862166115795697215273638353042313942901071872000*q^(6849)+49853129411066424523976636319311401558750288279780710524920543314263767277614934185349201158399433884241905155293027189562345319814313777563323053276430425704328264111601486360362840124399042560*q^(6852)-51515101411613313839940460537854639706656457280594267537210826413412122699515685688103860517762034407694859374991534694237420733113863259462075608268629031424319193936265790495186064592919321408*q^(6853)+56840087894215908670683585335121533049753080719932507725750232067115498936689218609686999227720223110737047309975275171238748652782617286015863670661744054374970049799157059376785021425342592000*q^(6856)-58734426011428860426308387557282378847914818258980765467075327716327020187586970771380656061444987973850820116520104084094950974968842423063395863879181339782126066006921944434327888288020660224*q^(6857)+64803800885142519448752526307651856440485049353315305198706752745659200885368608412319390453794466909738446316726379070610048009267562360261137071550101167719811284152085437066436093891617382400*q^(6860)-66962910996845813638246154177361390946140669282845804254853022021963724704616356884939400718397799707664848579849595266946737993257756222696825066693989693488852211106450007416762053709128875625*q^(6861)+73880470771595966197782574784378496014227245062879446527476233169444536268204095429189717264425952118216540048309011049084176492942088507716270955209587006608318524381029783457066672516595712000*q^(6864)-76341266685881067970061893161875034646911592440290258556136314777063314409061782340496445973301324277913145421994097548618039771853362961348017617249494619447935168079276609956791005059624140800*q^(6865)+84225244590588792522443179274263647735870569206192410466447128304229831015401386030747120344057725484874947336540129781314477956308258472686448292963570721957037426264621612017319753062456557568*q^(6868)-87029773554748599460859666163912083135565321793459031030871921091814747938059498755512911512538831330662726394911707545402723917277849647217176554536564900822222147851009320710941367865346654625*q^(6869)+96014842428575028016016024554262534451565233525665166620193516472671774099555979536862896881542212411388151352757291201841185484022938429593257018297070135997051720963460102452350359999560532480*q^(6872)-99210997213197128589244392914045651559806825681325642914548464656987356350569579354347785498723320454110526321157348109796079493192329041482397838199457300189978436034619905494245003593063530496*q^(6873)+109450549569115739298803060850047505509270139957239825773889406430262122920367698492829305052260924913512291181449301471042160075291502922754190591938592871455895518628847604967422699380252160000*q^(6876)-113092879079788100637288703504716676105113836033179028962041809924673385000204596020609604957791553338734699333046195076148433227972474696763968118276082605235201499653856118807009703624409308855*q^(6877)+124761622600623166979503778942458487318355044163801691389564392577205910335434158313157721398137125403582749257093301621995460105170150565516506517399653949816278766551158344557921168363725004800*q^(6880)-128912254615688632312545060843710334750653892258948144508931921956504369356464732707429023112493639404750444007858348227898092436878790948105852714645985209038374921950512003253531042325037056000*q^(6881)+142209166610783952574643062098453835989824112037719884312819783626921197804704443978714195336177536795184627381773813154057885936546992667490612486444734465974219064199209092784032865668065280000*q^(6884)-146938858115661901217397886856067776364499604132700321579560359720855732672793167187115341181553493726387540063578187142497125651949727720857413968209887333277102988235692867734689026024237473325*q^(6885)+162090548457896372628735658384854062941866140859506474250191529410360600675404789282334677746685243048999202762143724891544190454682730685813121335698990647505951757455176349711194922152287594496*q^(6888)-167479881175650604786902252445364191057235986494809571435692656070467321077351216079766745807711380206419125985728782335406967510104096279535678025440183581806037745158339225747578868479184896248*q^(6889)+184744420052717503897255238189927391492961240849439223748307181160249109217972119434784289295320925677543536195546542827102950760304211823419563179935633961206534114260084077380899815409671068160*q^(6892)-190885161192002700040192828966014964633077330376282586843351512278325831696042441464393201494358384665359547218205844781969566155756415017365729529646543802732656798843308998301193141442031113731*q^(6893)+210556435755384159967107573915632670343439620792615628825283174530598195221662661316749530907275627023594503994683665026221802297268866132873988762854706341378408328723443212881541945925464064000*q^(6896)-217553086750674323496138614838202559180000520535525404804437435918818514519697353972119677174667626782733506922004280052534280629766386461718964887543106843128976504655628489652227885832085274624*q^(6897)+239965759558629476270858448053063443513186991233574529970935630085347779288797437633188127196021547556784850408404795573182450855714676070870460402145310747892769703234242386762780581598138982400*q^(6900)-247937318709212878505519483312527718402134060378420701918756530796525513643337935888246272157505116323985121989604561516481963364965456421995310031277555145656231717638994777012690312355364403375*q^(6901)+273472470881904393534781369008040467752013956346141841510770033756955631281074832929301742850537505204859668706207776749831371043595283574684295328268967235283803543372461086458501920260155136000*q^(6904)-282554439357224947110067397907471356409752318626593955706952522635872780542067571321360004996274049652268356154756944577940541397575432708637595141891628097894432628642099808345258798901621555200*q^(6905)+311645992758252567551415576815888327397202563790861894060624603428149803184507605413304643332544266151469974339277192399737524291238666186933169945559395928608334334170990056493653451554364409856*q^(6908)-321992657486549581802556347380903704172258348935770053691805702504157025352211760028336831716657740662352287830308828325495056984637789471504672061679416870922185542196284641446993492698017654875*q^(6909)+355134683203636656572482628221039006199651020609017466310827201874984162295600998527430419060051583367082946239334170566884121169665848658750041266002069731746994635887328412876765177616251486208*q^(6912)-366921714765265047794209246081359587770092640958804914882186256774283342128216149082122595357880764127217308682261788534911493734971342995664388214547245104310901215272433836426670677748133330944*q^(6913)+404676749897302320645857225128555785835931387616977463877318621769041900952120081642641343326234876565453970669523725649111379364934745112013588640790715635234651413729433332634159029248536576000*q^(6916)-418104158779495786500027239539397385287396735568620579221781243986405841662449481706736588577144459599404860658695964889257756706503493572457383532709873837288929926026076110925461916964520963449*q^(6917)+461112670290375871693977762443833254446048051589352449875821236872442893179301520701540430211140084604293379721880472842345902787773505659688770516223470884651320650752494914505520053606223795200*q^(6920)-476408170812789099652011938270428489655331472061800534858263328760389037812588529299112779451673183459434352835825779662962246569859407616778761354053250009059000730556326198079402262282424320000*q^(6921)+525399324260363129640199962857494511572474858735949727094398665186357531777116725759780807635426513957949569664854728706920272357659271952428144037518870435475722083445770871452043022904126976000*q^(6924)-542822162248497308921211585036374497947479122933205791071579467425853693728879879396446374184402176835010449515123532326771374960421469100785686660681567595739557476667803962075820458549204475550*q^(6925)+598626074853061539108849978421589671483219956507679366307109397861305684211803126974434126463186279627100735077129831081940906877193347018197067360253234492819245618954151722929945610232713052160*q^(6928)-618471382830999717651297453050045069997958507407448209388747174637281421054440456314237455218062917514560679807775690148547705158878382768095173507372873285837400364345868638383637990458662912000*q^(6929)+682033064968209602329645790979453160889500975547701535067496159162443228362820607053584756571488899741180838714037744165028529853799240497401758720342609612454061773589850117159037366802040154112*q^(6932)-704636817389498289720128156235009103950104244174314952379774221033774018265723846023858867740052533564743154921207383395903538211705238580239446369002458221750241530417435028168048811672288221435*q^(6933)+777032034582279903722988093165567549219088376036345354950726757879040675999385194638107209368287823477687995485755859022831220662499709042377328864353387823683645863265731749159782922453174592000*q^(6936)-802776685562060835654691339469604898598410502852673199259210778207809604431658167867348258968113824699175016435208635040567750617517188521089054802948358564802406405986039165508850603956034928640*q^(6937)+885230004864843505275432858046701032171558119366835409980074837082908159274123464083487789991578753974607027559516151961050025211525271393153214407023218772015265651880654164093529872913114060800*q^(6940)-914550902180813378450342981792051471892707930962648456388763625139377718204447573686943911633786514818281624352939544401841004849426406852721876476326270009176285029589186032834864229383482303000*q^(6941)+1008456223019761695623866053566644348664056709915152555052188298384756493234091591680993919665487868992429121886857695194445542465641054009935443854220682820416561868014623875605708190267701248000*q^(6944)-1041848904999804883171990844038124843977495060396557413640763230166968601351423486839029249194490466155538386858781270564941350317440868818360786370602235026414508545282609107230343067210932224000*q^(6945)+1148792815648326224317576209849733168739268202213787561195374356535755388214999054009421920147360131153766266947701972724990120229871583975858527714771897069899329932221151787687291080901026856960*q^(6948)-1186821312169571042826663581543029108159691573481985251366000391625215723175642448970657382899628839562343118986814889262757402700467171891601664748813622539883377062616328934115913628820661945625*q^(6949)+1308609659773641399707871375450686048236011612959662174261762011122936004253030859291190106470655787607848315192745510734689996620620402359539495823455238005009486142898611180696098792878814916608*q^(6952)-1351915935200766586309248966066351965027794261282474003224494383939374742415089466333767773775933748599340185687885503024776732337916102891662553946884668300481368771339454885736126908827429765120*q^(6953)+1490604050389724942659151891679046586337868901486287001815036032443826901985499895655659672148715695145729823204399300565337013992894216258396267641360433928645781349430546790453653437411037440000*q^(6956)-1539918745151702235094943949982197256486926811804673884409829283964205507360345895575034873445320900825704649964992820416885647099476442886933107701116295972374155483222556781304757077395115317745*q^(6957)+1697845822647480559589491660445508063880664861112481450319378706469963484432374025920855986967272581873179727249895861746955567678315418890684148593866734800852477084512386718508185620000674201600*q^(6960)-1754000471600695141270018708610390078181185909248013078895793735180591860141630736145785049995934422811530471170752650931490063598802177643222650329900661945326961543496474668994311163943047168000*q^(6961)+1933828676860677591262708471289380406000289537733140578128433803260023841967261127885739941238600707185466686520226294209329289743272288710655125440710067210618855518950427555202453730387407104000*q^(6964)-1997769606963653681628970824133929410039441761449641602985580870130828804397805163830945609781994970365887487151443749421045696108257258805533298874600293737553283420372075230502470489739060619875*q^(6965)+2202528556882574345387045252552238093796549599967179442947456203731365428964095481402096313487697791032032251398905548065554035341223305685202954991160303386153205192935656679189759098189722864640*q^(6968)-2275332694412198596914171774645342025406429634822554066082005971052997024375943991150459616605127601362237142765416887870830273552030276877577933729784404485600037202332894602569552774122651648000*q^(6969)+2508470048742369328600178835411597338560926158114207066877810632186223655824824814343897289601390006999304786694531293856605009931666622223915002350605633326634839387467166376389391928459506868224*q^(6972)-2591362897766585669798784609619503017938438196044227184721789218125754829926004773469545380201338753073219622765827281536272275303448186129461085138932000698988083805919672972589905701704710675912*q^(6973)+2856801898642251663066564876248860174540625775136118504531953496788036353095572548219483637046904717681296576967754105150801918389914204305814071135567826141840280171832221197496237961429106688000*q^(6976)-2951177988244262004613233484480613516225081978604855322419214545383711703768116857736403385952932379825190290777996751785797285176065795941323359510878904387441805233980123633466191062140725002240*q^(6977)+3253382899660728672461132064010564867944027528060184037427602035138843919201042690591038563574037579341086721651686844021921616574313326458514011131605147723955560233881027551578384279366617497600*q^(6980)-3360829038069202684632991562246107465732014962398702139963068203327877948982336200951035631063151526618358981932779166581289545400744473899198229148177548026976813465137036073577755244161079005500*q^(6981)+3704879567239689495566363537765842875424810810092069805887668396046857926521883434381698315957966167813767058675132079128872199503058882662456947451321749018211609965327149440855963252271335552000*q^(6984)-3827201287222117671378225037053876578307647793224072906352992914865875874095701818510627353128872629280205928013225286997130649425237680362736143483474017737648719351190615331256806847269049139200*q^(6985)+4218877217537862387803601908467309322380255080138314403712616754378056287575609998520597613914080681311787562989250409965250726224032679245178501532596997783787334886571657317162899167041397862912*q^(6988)-4358128849913800273603505578955031600304983198380243282713663983761303673230988440551782034225523987223672909483666828266686901744479086431802623746047459802558070605527945382245625016255302814250*q^(6989)+4804006283176552615224225774392090490163716890636702868308275560854492741180815726017142027755842501704319822506303807643416649575881865694896787817481770591613349259686746504045506579191330734080*q^(6992)-4962525154960177902593690872791089612720602725597183057030613329747869462592968483536407497295943276615480631967074761356909356406436512232235432455781054981975596280770083424001642076157543710720*q^(6993)+5470085951378655928497833711520874003233130458651402266556997545890540741378034169872729867056834097585071005537288179780356298378632344063303861177807281026361802967149004254668535808145091584000*q^(6996)-5650531272837965326630769455295337851445321147187934252653320513695199938077224129955076591451171344039676898654253408791070990644430653886660538364094606438023360095972044872804873231824594005445*q^(6997)+6228287494090088528848126150736752103490186504100130022550549715808988762895210501389909311632938874382989681911140726335028405587522661602493797189788042254550296533176776419645269358816325888000*q^(7000)-6433684576017167405881486338111776358296729010572215007861669574018441122973391206416974028878920479368762257258987872396250028750439345305841326846881274133065840594625116760176664258113413120000*q^(7001)+7091319983008340339841364858228636251815207289038010126300881114449657385018401107251229824374069637241115493586496373712601076096962752772509272647130837740440703880963151278569154792675303424000*q^(7004)-7325110512985036092564578084338517390842026806045578744352962337327609995646315944027134881828329298352850251670714963081293983325843277750728240734463241650443243788227732086255766628808256763050*q^(7005)+8073641449788255041135247791058531571100438055725584412531390094779194114837638215342946643471850810281986136896831220991121087046556992756593700005191734313601386241323284826505000227286398517248*q^(7008)-8339740655627715491039998932522078732308478257311722825659410638647904099672474312731872782652322568289001286420624167596347334063038878012236236668096337355311842337765362663820018574303039488000*q^(7009)+9191698969025702407570758940723695515261738826094407665994344927424253008377106035021525299887076414575601199270490666296344510647500908341936982078423689517152824375409496118404314188656923918336*q^(7012)-9494560610488848724808848341967207029811146151978119879351824686586220216117900969329528940129767556860215938390860202894877108075316024525975215977995271945952810685205258729951308263640351205783*q^(7013)+10464201615720137349190127908739299808685588336509631493348266308587553269034991695078198000144413407956359890920317150497121838166558267312729323814025191853797856961448543204151367764933874496000*q^(7016)-10808891873882328019875749788329698208942099638636777708016470331594219582272133703611027152397095719454411533815927701755758723446530136296846171815900420222474646839331831303547819417615951822848*q^(7017)+11912430787490333359900572689911583807973073738451396511237521094026140720713666472283566109160554470856196194905336527857238743527916202210449309267806271444291948987713371999884103707401559040000*q^(7020)-12304712266850759328553362743565746708954822146048986424241688123937188056308483252939701277058825190232723691763450396536697208304271465528032165152486339388995230985948696452240112590551101938750*q^(7021)+13560592993609693088504078129308576258249629670669656961246622786400129465001369792118915716201826758596780008765785687998753674754498419772147170254574627049685538136152070619630475913301751808000*q^(7024)-14007020217559903468921039758021144569907586417558520009570749779178498218934890867132868135851608030471623182957491496503668423482417258701408556979610405335132816730479903732735102198966800384000*q^(7025)+15436220907867769337889206978469989277690365486803852243576720935381893577855979665920348881316005955880037399362593178678860955787855196159753184041314835784549111258710984672274828136208659329024*q^(7028)-15944248876151665014923240484272681028608018826923446668150317389324786936120776413416096845970186665935335057314719169340273522683459238968473089046524775770438072963561966995391055711335270865625*q^(7029)+17570629271625443729504166091469268443714847630722832142715304028746829980127516659478463713652277291340197108167278503960365897627427729684129769543548623314207116442480565000606457550946364613632*q^(7032)-18148736861979807920686812754079299189658527259327170126187607637776779737660399149089279947599175475669625993762909566321913891491856927956525982611276210006556691898719504208764654035267273228288*q^(7033)+19999433130009493667419963610071051886256098948299920819341272370563723174436990313430844297555303265710810765329385321170829675360772032579482354461464587207121225103262159050036629618162930688000*q^(7036)-20657263368732583377099613263288722029448776416374731503985713478127329829946149880461005413886462205128006672148037176283190699892535653619182698281732175958054604094933227414922285371897653493234*q^(7037)+22763136902514976009737759657149672896928192155672128445871663474546196819256474595857625891529036940806289456332845956412521643157203313065064460287203123460257845586122746272234610103505077862400*q^(7040)-23511656404199616344180146245990586618714822379140613808947062124214692479205415798928666000151922424758273240199169225257073773728189725425221414301957543344118635622154071394854986093770772480000*q^(7041)+25907803945841283589983122040659897655238584870028905376813354801416740633204620073276562837087478694631766254232310778364164095171624981586097671995998351667956972442195525347549556973756270592000*q^(7044)-26759484135387915384045243075521043974882238247607751287091963683195702957565703174269298451699650491884643813880312897073442563295107190770525586016664606090606916814284892420008798901402026456600*q^(7045)+29485817580298272355309942178341141756320442788020839412953923128880975368056919106829723701868769404405417926424937385049703638683685868135064405122928050191950750546265160972477268890098729519104*q^(7048)-30454840665654577136656321519314988170272349417742482387737326270381350169847569298630532833671518354334909199764098994842857425410649053150869490447276580471802338827978696600900989149360816128000*q^(7049)+33556746042829259739395911425060282302867230593034411376080346542832403982362112124431021255847334190804456962086015650212429352884251643254868014435908195837794384642668740091781174746546199336960*q^(7052)-34659239110432028795992291195613579963354978677189409772259577343501264436201964883528179773415366425181931415852266822366745193130822779448548041977956269300063805214823439808262531471279870508536*q^(7053)+38188325523723737552492999401812838577719498143057028960573717569520265535019320578955023303396996822211558144019434767624432635033477182891942026872673322025838383454631097542053395180496294218752*q^(7056)-39442626586866991759792406035156138653086703317744918914169232586371738484129582224548774361563424555166179916978339147670899833299401957057793864264723792848932887959649100088571840929940264878080*q^(7057)+43457577367805589994332739316247472321207408189383045049270264178092558013410376725758800294205799369605844420992045730238329587962806734242830543555978410348163557693778524913260406371724459315200*q^(7060)-44884537718528216136367526533905188379651027022238427116341597843539554008802260569673792654686878106627927266151037757228985370941788246419812193878451903677215677704421421046167635053442841112375*q^(7061)+49452077705347591383615921178239228435329347717916883570853301254502288593607639409486311526347421820353554715715569737687231994876855078124921458880095110165939591356967716863031797426186376128000*q^(7064)-51075405511324259744330137238039493889568975912409737640194294772730681395328724085100518886738687474505030958122233588649881388514905333358360974325109486259637190757408822584803293108277038284800*q^(7065)+56271400258436244519746230977883173701980778401588071393316312226361180704905984304582480181150890291342125830200686555752161619052573406331518050027876443583320037120394755957019121561951589330944*q^(7068)-58118051017300551027723366664226837543055967615245942248402124387626451724634631074982941461336116072159285047066516624196882340705835076539529389448756012620755537603648426815318838256774007118500*q^(7069)+64028755885004050896561518752181441317214434100722903478768072802102549675655919793881586871774749911555219031326161562038480425727900147127429301484435409287310914566943355465071202374683331313664*q^(7072)-66129376110351710716190865910830786160563548956590475769065230755092288446087974616214932574079797727901953955698649313006844438637182189175050840655744234723655453130392902564875502488130997616640*q^(7073)+72852855620665458855377180559903599949266673121621240556697963738426024659001451471373497027148594546273038785640620311624471894962117634554607613961738964520446615242781753871897252507063951360000*q^(7076)-75242286998955510727599470238546680625668642666929432907839648814544737632846400927735726995521119121661810423303990337262842870648592672040819247201273089693968626290487426053906129306020438271983*q^(7077)+82890027609364958344063280139794663527086693060742488591614225677920095300491454730627257007125983775412573669389586402481519871361199129178921834966746506094136190946015725494145959881352737433600*q^(7080)-85607879848990518360657773071750899327609596856078790099329770183965208075931157043284643560099094137241716733871016151657442632140314225137493939241969530990050078443908115441486090445551927296000*q^(7081)+94306622436141565842662112232673123253105775665936673716217431309175127800685673113698949090576668808743192378562960841185236447233254008848340464906462167001863208754544783663957345380052519424000*q^(7084)-97397924144887995177990652545100466611167826981768047753202947581117618769155026498436077537780428651123596842120405575619142703855892789586341095926015721193914684744718255997015531795125919276700*q^(7085)+107291746055380660017882801868594140169308505958353411077338935069058428624887023070944872499380921013783327774927032370646547820821132790676559992645734784940621576619199889424506700977668958875648*q^(7088)-110807684248266762160733209172119549375419203975928617394489775609192373393142104670728909546313612231380479181409672929488157921537179965157839709737218040200615088747174417085399050638547419136000*q^(7089)+122060364821044600456436032259921727420675082182868249820488921860146444422342039304535009128162155732101965025531374327267344831979078107880138017189594669512664109352348893073380585001551748691968*q^(7092)-126059125097505797190770250009473758196595045034838695673827513269084209405799580229799387455794668936078359727277505459132515571426580281005996446975416632822746449564429527342574344963678289738772*q^(7093)+138856833156966435884521340236483715925340495026742152035465710109935977112183562247997840080630087805451309996194964450174501488178196643630709262300136374055924325687962039063261848269099696256000*q^(7096)-143404554217581868246111462109960291511767157955533473186981839932422344033637865572935588193489952569811797396910026120983160016826112392197617506107628251472616688187078948915704472664911963029504*q^(7097)+157958901252272046922034932252560627250120107938973331446660408734552434897252238835529080139098299911866938978214954610082866600344378453287919437514128422646807927256202286321259601175832392140800*q^(7100)-163130759276962126761615187342557127708582074016209885641170549826621448897947999779089694665496794530730588965460271670829837157234926336461400780292643951669754269751583435639147661611450297366125*q^(7101)+179682267939321801673632853962952195057464064146462553849339662080168859806267970606608241470757361489385199527995710701922042385872490623808311168823755089615035104799091134360362993021448568832000*q^(7104)-185563708450875855872254428640002290411418510721491569234772275658080388085226116826529723433816270475959338171500538255323756261039710727110726265017612858195812684632313288072636432480043199692800*q^(7105)+204385752733980926209463198738215002425258261120933651011370802522535701296089191637125735140887403298214952385582300406744369154830969515774284416375492186118160490440012192232740969075380869103616*q^(7108)-211073889956641282077294477900171698293705781499892581891706477852336240410560794819855769911685732708681313317777412653840217006550179644227316618157722919331810850697714122723791223851150524303000*q^(7109)+232477171032061932869390559512928913273105357616475357991651853229443435079657839494432001257067389926765914726777334002293313088592447896653787835753458878654231330047531855972271277844774683199488*q^(7112)-240082377462950633037559793851687386656293590461939249193200349771069366960222400192916610366027846521958469725132942967094958527239860104677453207146526753952574497322608500431028251578954206838784*q^(7113)+264420007821982599012734708858736002767027476165454605617350403999674583974940137169221818913691471083106309446727879702558687819853116500309811651842224994396311914451904482773690584893580488320000*q^(7116)-273067719806812117754781290342413990567846428405842544525410117290330109693751549010037503799116065555239253700058784645856192305373336606554663519429242631762165966140203431080936873309807991573546*q^(7117)+300740998174177080948501257533175227674347820897420426820694616239428274711974787492527706753781994796893164379201983939778456605521316570050516859704116600915423224067437687606019841188260913152000*q^(7120)-310573766767171365241693081689557877250177248053399493733445406589141853187992247228717470331144544929229909882608017933646914258943735651194034594402952800860632039082152559197106052978271199232000*q^(7121)+342038737409184575402999276888781301805550883545112653755613922601092299721535031077654249981316745081234290691041927910828920192236157569791478220853784641929248952570638726487165664483039535616000*q^(7124)-353218557756299864827207849324907264239408554305067981931596356634771878814032039014757162834236010624888229052437103103689314679261884747926878566560539989084646400358523110450790235613303252832000*q^(7125)+388993460462968965341565987824833653492551174412026428823491296558429683070171562416840456040145829667761559739966916819887829601780099940107729371590701626739576589341591533126039382205836521156096*q^(7128)-401704417440693862731349334926294864507388917472958132611183373859840862791879483594501748249860921977723044241196111976084126245764167636920214959713265096368489500115009148307360808737806209024000*q^(7129)+442378148825712552053626641935618309245659414462380657601083101166360715096021574689978467958129112036668496942349901592800277980696802620620587910396909329571579368288313539430087496019355098073088*q^(7132)-456829421766797510264583591727863348919771132094487440605105600409733599657433775211024786204672818389824566853073022263980290478561387658710645642323931509256370825611102963870264947952454539594295*q^(7133)+503071144830580009993309649426810649611469928492804190081422457688947508210949170049932266824373259870425270954701498415911952724506387457393085029511577042701443112755109375763779139034826997760000*q^(7136)-519500419954495698965558781839920422548935949649772090322880311037213786031199767801308460018123541048991483179967736152714766193887295751337624415205645034462453089688340992039122773422533297242112*q^(7137)+572070477353730673340641197650722027866593532002308904288990847527726808611962208826355880826405447532289984934353082963607423633586021982808023837571160178311368452044139977027061686085515762073600*q^(7140)-590747823085915901777882675120669736474265217138640366200913058991525826174009177206845703091414713454507168447352936828099997972245299279059708284154419432305020381712759935935571666296919166612375*q^(7141)+650510130544013464566423620962113035442667661358813987725834111316672454565515811964834771630481243216385616712731364490264611556227015340802540791318674416654316024381181707136680005749012641152000*q^(7144)-671742398358878824016446069486510419418247079929546597277186969331674390848484602041035279204699305069279950599412834774198538086425712492644203327495275476805043919099708057341631780820680916992000*q^(7145)+739678518470174489589831701573212528296970785199538781450250699057154988703787531702147316459887016274760776099702946325131267825173616783610991837268690784660375176047464676259265984066864089329152*q^(7148)-763814340347268224359570125115848142462015699834772226489547064145307374383948665689901891000768447910632436523235092984857042492387034333331745351556983582345920994187961863054282421665327928489875*q^(7149)+841039464053887852520778185568034929414165243955056128409625791474358262291207530461076012402268189838985581795377369457170156359215269423898076983275902741501014899576175952168356326293908831453184*q^(7152)-868474927229434963508415551051569503297530291601184296794692440733524631603258836260399345088958293657945012353299313357701431153167998705552821984029135047925919552822977568896507870154504005812224*q^(7153)+956256020914199851674984184533482746340287298517491936785999474261499339178861410075569785390023156221402574899225715727755522418593293361250537450641065524717721704741515769630085518157908003072000*q^(7156)-987441111494293740080475914302162939067331474599633731818326332424559810154634389388677084109385521845061519874020435982266699051524442066641185694952506435145764893912655974809228656691680912709898*q^(7157)+1087217522424580185642042825018173833190197225710067429247205617924165684705642748409103403963929078406452349521493073407259767444082636515485839863822564942788257537991357243774173616873444175897600*q^(7160)-1122663441775024037578206736944350796368119617600726672124168560227300214806790587429184416140035835751297760862994732555322983786436241724404417123441254488549201186179110897190994713071556018176000*q^(7161)+1236070294105170658717255722556015352783477073736598093879957305960771293911345828133744249184366577817785021570940876964278884205868756252110662430243613559124054339266304163343453419576579104000000*q^(7164)-1276357765942943323141273865480759834571943585984627644051059555123518572719064274808351925720275994412535713227417999459980715711028416513437580650491913913765846903334411654338794659688906362847025*q^(7165)+1405252524264912064903370144949752530041500655505652235857487770626917151552972356013391528753461415348576798537032026119440744005046038023206542894176518853001847764214488696195390963541210734526464*q^(7168)-1451041226270407831497406470514483604168484724382982533144339376995273634449753725336018104178126546042367834216347622832413906250627199037236007789284353636721615739085613822005520402399207157760000*q^(7169)+1597533854506360594167386027213215591978552025576128272977290470069438691720835571092277777636216960023644131670365405355377974435219550656557806294594244439904797837641335361505030232381563135213568*q^(7172)-1649573126306705609240896867430007839789363757391657706377406534448747426749525745257021889375221608381551958234540054968003233661172597743332518313833529600739509084707723292392002270094197250995696*q^(7173)+1816060327370722190587243404995297344634922907404999898814429206452827416306843146001183255484611623295572947367044738160689215950261902332975295519112180584344458729980065470236916783933104735232000*q^(7176)-1875201327199213302589475002476514750319540077643662422143488322029474094309513170887033930002120237564758611121249309232703245367227534929134469618268495332378543322902510515342153063681750912860160*q^(7177)+2064405414234398555340330946016689979956406985405597806623344894657109552471820969748410508660669290709016323230471696878236955576879212387349942885310181016206010821043223255573987542887414299750400*q^(7180)-2131614919774399903965027402355566437538076326084376937151623721934913457810542276492170623829159525326313420173884696423318554796885290523143454675885056328701571350972093582515331836057178305501750*q^(7181)+2346627943934473132324827361805548913598603672767780156589641448821008284448199240795720171443515980927617510530294035007419453939995494165432959858195537369579299865418017163512851239864684625920000*q^(7184)-2423004019176361902123511320719203756983308847475340204834564492116493035279292150629143273356449462195774865769455677136446646118588718846591166474014278722694317785742008872266308492982600142028800*q^(7185)+2667337863044716213317560567597681954730838149010186284504349047751153071254875083910741223136579432508969181620085009427295728712924860599522946519443340313138266981470327465639528268171893311447040*q^(7188)-2754127642839374148593726739401172524000071083813688685161038636212373340378221149497568588034873301361683023831018436686645869363744901157112867356644735361864507044285553552579729641831306532815000*q^(7189)+3031770883998151257459891156264220959038147434814276387812297012659711208832928482311572527014009997227202644310556789659122701519807872845553648780999545066912656223251367621066800283351301092260864*q^(7192)-3130390761853568451506674425014138085917727921168637151593934915955682381685784216246933186553541578981833522452169446340841611982186456625348727051433022469997867097489907132838126409986084921147392*q^(7193)+3445873219343505537566666798596064625731929790715278589275741466311893333248150775091185094955607652342177148870860418532734877476533508114122615827518231302384425765415833318950328150038425832960000*q^(7196)-3557931762419091634837828841165034796273288775480124725145748484824679177758826370355478971283023086341618280730524680221928071995999961287218351028167823684190752741271497951020326064979873804227009*q^(7197)+3916397761582910491579022000611101530954781412532985469023349645987735572880488910337673405167647988014175533311759171175586275796365678745373406598340981922499307475684677490289472228769744769587200*q^(7200)-4043721720397603489173951081462224607898729530046193146645635992690337777631124610690464644672725508474248683696505369187910253544485721012678087036679042932424131912847485985200196131442664394752000*q^(7201)+4451013250819781895596992399872347298884100690818669840360662396661905953297298198493251553843249947052321820713843888247646137345481941903098100581600863926192819620986171101831709547712382875648000*q^(7204)-4595677080594784851411351322073678488989673945939332989222660420852056492706323232428026566742839517843300849365368112808787815311780575056738706384802244312301913466562434822321486568932483519599250*q^(7205)+5058428179742561609086213134381484875135831134984199172770303441087469749433058486852479103698014229690245447165006940562162122091390104430281831761775406680738522533871031165829139414361917490442240*q^(7208)-5222787546329400091626649421259094665093335506751795246954116785317847058901611181985224474203957833408142938062741800233565694035873261089299192330611391685386505929555299615871331019881245159424000*q^(7209)+5748531420561922366231335653362054079444492388726688858270812634787096864794329874073622614348398713365165073122864468036581832941802156082589994292068498885069250124834792643120117110952251754790912*q^(7212)-5935261227447743222617866549916334893087366732025593009691687282332442326785860917227802854735750499018682029060711744311918377463684593039665409037853874208277723207403795052592935229708143287222676*q^(7213)+6532551825123871392555620792186917457842493170468766190267283026259137460210586368892632333298292359382516934901120085404548325941025297725327502472192698664023987042011282613515311516881463985152000*q^(7216)-6744689370063001270980374047290631259110189699758056671465075944408691074308744197615630308474186110802286952432418647294218588814115669419328341678828265409138846536392666094051801977086996155138048*q^(7217)+7423239351752732809365509819688035790139468082975113293648315120761770140097214565621391891056263966099733161659460542047987399684438081693718895487632206201830825574589820853795402216244384760145920*q^(7220)-7664233303284992325383605467428694426898770109708189339130507642895263653844820584602416098585094363736050761996853340920840097633539534442259675293377915945775349045342904649184495646165506366791875*q^(7221)+8435070615212111237535429840400702566625988701704949677458927944725996473594665361708611027190682446127788567453000925850530409339288784651288232239039769863929416792159192536673051448095997883648000*q^(7224)-8708836591984584668706824128760908982525351331134760685515921545134469353239804045044430800276203364693453039617671662203564346045400363847427421711539255511878424602676744045944756818574040955748600*q^(7225)+9584482144921371829459124729918183080538188338660488682491321367948545919238564694227768749135604822627589368780925235130358247667226079616570031125171207678151621979866671511932755415944878707894272*q^(7228)-9895465785793647420752912289378099146458323202513822160680301822361470198960285075212278488448477442277148733581219335974693930693142405430223412886751359240745879660801974738816818092132073009454375*q^(7229)+10890135077364229022023323127982269929921006149167344857415060533046673541271567805677759392541581867209066769045384321605349076275383145223722235952846764690801876799200491059660917030772577226719232*q^(7232)-11243383609404854829223780822142036871861683847971653595010191960630192215642924153512809316934077790552379127332511938989792402250760744440263558579970245288668348528551480713779590066855277860257792*q^(7233)+12373215508426573270252961773222243492850221602266556818979421196522906011697395426656334155221286745294959147399431368967123685038459218509124111807194946094947787035806890551588576611782371909632000*q^(7236)-12774458954978757003202932727357711383401327173771820875862956557516390438533216209472085906135511693325278834969848537335271242854194227823059846032353598088072178962384056762467009424874790042958317*q^(7237)+14057775298080769406481799245310081740467116692218875383827761977514927548618142234209907122657126333104041722108774594089384535707221418598335060762282007724900744153830363274423897587180848282035200*q^(7240)-14513518622216516940723467945137802638847461802799130711424100024852126632373863509027082110569367236151201964791773762380782029380854911162930761536780533271653021795402181161075216255613959684096000*q^(7241)+15971118762320756256629210953489411040647151529614013745188232688566951640119632585374805597547763372822754508015802122043210685479401788236885291190589365103932077816174497885165731992913607048128000*q^(7244)-16488746414626457977303680213910183949060584742549535269286936624071078186913119999013908584418864640411962436111150668780753337147291250848268922520899974696804787339200171376225694542779649655043875*q^(7245)+18144241415662552158188045624093930691733252099301280625828757416848745234641460060312154750360641679980771318827718932702515341397024164196200866576717935772486750168936518327049650551484722716377088*q^(7248)-18732135952138345243117185847732845222991998461301444075441923655506069210537112283693380547921611217926071504259029398154754978670763375994526009438316903499412392674963252356438031902013878333440000*q^(7249)+20612327753321082792520499972483534267201316874067338454378531269859558508810212758894325670197953286032504588737944005532781958869258625691275552420208373892145594766965544078397275696328828576622592*q^(7252)-21280004412327731553960222301822079484099716890228029613822646320717627787146635917051918279343855818320794736417849983637956700701540393947701803766420013477975785337508669947524324868984439715560009*q^(7253)+23415315998344955387316731875194858733448492367185784010310603375637995269380313367667557436698964315319168981505447511034283205784772569170820922496481870985000019084808781596518291020461963837248000*q^(7256)-24173575378504119565510181030453315706956177484303188161561046962215917319476852097540356644785512472279477476787135731883854125330655724898394374778809716535229106020039267845016812658390944510181376*q^(7257)+26598538800252288328046841592563529380411369224005421811493506883250061901127532143244357230808418252615675743140178523283876414985285234389330325595807023523919854851980486941973318064017449138534400*q^(7260)-27459640067974227492657581260033269673742906386492609514606142554061286594083264144658840505630022431519882926748948813639331751023781921042337387095937057283492750054078808484265885985066832925254625*q^(7261)+30213450074736712714749344566426776989708305393607116277077838686946373457910783504450302761334682233520305630683167737707348027279840376249679989444077845937522105788175223994301466625740959610368000*q^(7264)-31191307455117689886556631470823015538180028587599869911647882171177406091132833754577396053596131501286597243531426136684388184369964576326291808539867281920268057424979736560339878881716312812748800*q^(7265)+34318449537694006310161022505443533300560725604785674187362166275861761948764989028262107583889988421719039528119447833857832057164317243988265344123447316066347049897172866019467372622528807990099968*q^(7268)-35428855210996670656272243672525146289722578800346538882362285271047201680384387525492195816817921675798795683846583923587329732281871283766955435316973067209654834471529856889278854737361604889194000*q^(7269)+38979818032558462111437091433704393390570502583872993038201373779835724279531586955356947137377273204226253564632021446489188825648472442477020707045747020371148782997230098784483149286578353556134400*q^(7272)-40240694976143262987179930159528239488460667948645805208154345851790762393236662437059394054586828852536757597028065088929315413293056399181990628109895661165283480195992718127402814658157718519218176*q^(7273)+44272778501980133674013514762374962673984217344671412631229713685314918596161912032584205076864563615189005253478875244728659645687887481689412313095877478048236364845065757313989559033246062105216000*q^(7276)-45704467290943404633031383885315217619995993124802786716568335687866928244876460542332274559561689327445967587904205916481994174201538876142293794296760480509752271269548930202964375636902499550152454*q^(7277)+50282699440686816192461960434534177329964412655581800123851072681126052285314581874750231140061768392636130166200540189728216604510261900242443603776265665329897526661229609023246074231345801422438400*q^(7280)-51908283557000538122880822937186132783885546008456588615864231577860357493901012868819710758469161412919120907322858538166371288515116430159116815166264238324201861166818762139479323647340608798720000*q^(7281)+57106459917073374869125217192693078452807328794145170402322079489409567807523813663077751737790438253192801176538255462106234953813686766306304778076541641911129449070231909340909594269372954491392000*q^(7284)-58952134725116933165428523904909559677419376106132638210961819232393759810045864398352522664427247971081368994372922946549186515037478243248311077218665422051278679932136846423044383169096154680311025*q^(7285)+64853997801892598997609307501580161744390011559545047965535651772743281328784498846014175086300121763332621011220240076240629820172288690021623348272603814375827466827358612938010110999123610927362048*q^(7288)-66949489037437927803564723885568054405362087755194443605245479290868950407006282970894074167209726456625485350755369878275530645934861729302143850358064951620218730220141316447213676998434575982592000*q^(7289)+73650065733311562998912913243486939899351617157347168901916585516666262473819670916186916283209467490649759128816319357009973217907997532508919285574186981888982726338592626226962411099334454726811648*q^(7292)-76029104134053194433638479209461724294345028905923384851226137415343367624896591811515453138101344501755313141553810512741331313016934270002007639222580105158989622851679494305977843799795889289189388*q^(7293)+83636222623769106748363287954652653463165312970047897791278557392177089800523230497966001953851975937797682861452095937552389284833489881725004150903420178310203731594486339811990294942234000621568000*q^(7296)-86337082214593796462011716850614360862564050723532097483171005511669779830149228790973675242868871366037903520781996231291322414326123747300896592227203434264047031172133226677389030442085829465833472*q^(7297)+94973092226746633891861847574370513380969485404662514997953707789315877228943827595298801309782395102568343562326096158709751537223259892031681018941819820057889252091670608262931902241254522384793600*q^(7300)-98039200775947467217943541845713627562797361788716191754920695209580946197572040804343020760752533750801155281112563535974050877913723730299308392961524245410319422321849120370849246963787054092116875*q^(7301)+107842924488762613231991920994469593906328767920948677555244131696087824820434906253108307732880218743913016160603808925994783536709193788429855135675472235781891711177987720936561345801310398165504000*q^(7304)-111323555787988292369676524800713282105541965020406147661503124043468519754958934044538854262364371954279635883860184452164054818538542290159308547785407959162275383148476468926819631718006189268992000*q^(7305)+122452500179329921059219163813274554916583709499647007623465763762023094341149938724153899999799050114903066978178953283986258290741977144387588900979720179257233188442126965848720768168251588633982976*q^(7308)-126403559087966868511287081761970785658849760734890901660085409883631060170159291863338524563176391430702486337369269445031018803513793275063226472401470361083721114713268590279620914567513963970039750*q^(7309)+139036424693693198633223178691726197761211486622634170320275892749358267934858907852781256395203854188836718144456271210929725330786824991297596473136643267693933995637023110835119779641671355806777344*q^(7312)-143521337347703532158642083548068513095326335898475008818664644428250574617951551586565953531791119528870359131357633901040085085536597490200946936216588640573740414024565569050156287697918376591425536*q^(7313)+157860863044170859344400133913387537474913243410777911097465650896956686027527164009790532693633809316569872071372208204214954004394235155609910048599264150607594429958180710014529775169636876579840000*q^(7316)-162951586282913232385028218086037084141891272593541920264615686523690035543468243153024308794940505302234197568928868390105032652305263362796748972936995515058861119284946056305455320631033351087708988*q^(7317)+179227774991308413855568768961417072875601218705850370804291089143345374670377658536897731875440786343579789881346950765253457105956648341314675808416060533359881055477790113403242368693556191550720000*q^(7320)-185005940929325813199920204840024299608208161076429279360160378453720101045029779672487225796882081471389723750239572466651460933639126372001463959324576315303452305142761214155443053099540148494336000*q^(7321)+203479717123892035487723738255780925776395247694894597101108898450653399415249710529046114046402807422215346080917513128923695038331287316719730886874349375097253054619818070147646207055116245620992000*q^(7324)-210037930917248451796799963602846852906410171994819098928084213941738166090249238298347290948577753958428272613471672733203840342934922023709156348547409714197476000720223112185735035506910432968220125*q^(7325)+231005287599569910857378386685575697228490005037856945089512195223125102302451413765553747253434998448986516184160891967169171527791623384735215631868070412459459938975185154308089850829426539669786624*q^(7328)-238448598861107662605961833041326123020356438392511680118162360003876979637052721995221331798738781755574426245309785784606272474500696405723690658963142566120568610794530464514492430745385190842368000*q^(7329)+262245299343980664620890212842901700493225709116941730032312505684010450499116265428460335148177385210209335074770992045343724515634828807338477166076391080363929782997259738234670385341490844491808768*q^(7332)-270692870386277352039235597668233305751124491744058105213374048123247070105925761803609843740395811885082113818041684622226965411457629520141224840304788459191995821483616616529844654771802171074748747*q^(7333)+297699778932829504640904782935074636465918612251916694781187355987018204385414466622161385750500122036251573381733473832186112223079303797989732329357619420677498810592304416139039706911594866848640000*q^(7336)-307286776104034803807928270647734740444237046390609535463445628584188253304240529084916115707809543903593460784180019541501907385980510212607646206738561201069368506456044922977156566854667058969051136*q^(7337)+337935901325980841091043255985804269881099103531176830326263110719321105346926771208280709081047349682518806509708596572719985371700915727395296192241478481512226547558798155680367971367948788317926400*q^(7340)-348815639200090230961633939737086872106791911075382443098118704998273060422208750685050713198728422583666350523137136263451798269315040828300202720038634675973261657412023849675078888509856718590151750*q^(7341)+383596985286548464416945599795803021510416745420577431100027392159844074943247609112195394429159984567687358088932518056497261936014154683783235509185630432993551906842795095120040895402965566181376000*q^(7344)-395943357430349554849999607187990730941768297321112414918359123018928655535097145805018528036738372113585772639266770616919988675842455378928529261617007553015802599135423571669781140657743401608806400*q^(7345)+435412690928959098924796282496565678551531880058550086040382867342689577014166222576123336116522768574292702022498067068689550512511984439816352295614010914204274398493806007171597903916063012841955328*q^(7348)-449422925454373836880300864590404286135763129628723834085230475606810141835318839740185898364457022932036962031110918978969617004934976165820521570714734911396571218128872350063764863677603019905913125*q^(7349)+494210579655949556630475832267516678531052670525809234603772641062853420721463512597863419296570198335494656699872124552696179356552044931081636568931559494138210579419313077190149820839249845391219712*q^(7352)-510108362848427854357010658346629206320556582567083019491645379862316267595842974448682007095829419522170924121466001560179172023409783460322854564296093538007373663015038009128429238877714315261345792*q^(7353)+560929218057418176855948615590790767150394678343391914660486087194804089206005037966665713691149810152090819555722860267973379988511061091937413541011044734453417041767744922666653076604104400831744000*q^(7356)-578968235127250895869338332655303297612457764058332758440915127916928688792954120844269307958097279016076500108102273110713269519761817358068625559871885417080426044861346481020510942434189458801373629*q^(7357)+636633031484545422768044509147036020540664567545333179791268831283594061932296845429332286773831072278735273372504908569765683504844044835981907637392027945729670484135785813560439982236410849979596800*q^(7360)-657100980007704950379698116459849881801381536251073647495712193742135448982561142997300792866377716061422355800873100800644520928462929376270774752986603557621261350002306972737731513499525073551360000*q^(7361)+722529140354838287796412173506030474426776437749257152897005509557226875901772152254822973045512220204810817166155798559141644059097902043541962620846724264478919099854192679075560996607049140310016000*q^(7364)-745752279354255164624873636626189684164757578817089497985975161869716614194683148172892697942235150947732891121602716286634942972824007882601031868664966779297171797844862404171822171202194544338921925*q^(7365)+819986443211355717250075835718249628591101515134769166409840448220728574121139633738077342742551491508651761428981707246211544112576646834172244414588791096032848998381154396134750661643631648946268160*q^(7368)-846334749192768346584487548056438368608314832867009701973118666309717448511123523894142842627238645915716310129743301517826652065481222260596440077583796178611711240396803583441062598838570538901504000*q^(7369)+930557245631866984276921891500583017342071871174133068998527408169796838764668311560687332232313504689971518459905531051126101869989901340858941467418210524325133767097366488868629523210066656854174720*q^(7372)-960450256359999407088474848423455717938150157365525594214996359732123904824435361822140100463211678138829752894993904987783605765901571083465156625710909913477399753973488642520035291506169286552529482*q^(7373)+1056001773803885375962180313097927820501404120044751739798948138891441818589229558982290718240179395702390549999958651008791134491814703904050937279994716866163479975405007549643357572815328749668352000*q^(7376)-1089915211331255924482419800657983431258989170374304148077186846012038143334156920279955129894255225837219775510393453270205251811314421689541953787683988706342558455135703099899785545634832903301726208*q^(7377)+1198315956563812065964306043196778289267511182019220756890091632104150899608819896326465062478714832584296099988223836729768925390558441195223889580818942373036038143407147819685462602040170336252928000*q^(7380)-1236789233171821172758941323908116219489853220264202632563204959593765025024611296099204401067840635091480587161173103676808483588547281250345329357678775869342933951317937283680644338575270985185688625*q^(7381)+1359762910638251523654500192742256677269210477354714738915627852998692158941505540394869769777111149249016699630365685690130711092955828156645366357878378356367858782157346758353905565835799879608960000*q^(7384)-1403407635106077993458882786362479002274549910629562118027248433594010643623613725137540389584895729934476014284800723758768932752029991233133129606885730044519216180132567238955889593141828064006963200*q^(7385)+1542908621510036966653918880917081697379612014312177499669521876320664291266380802880130819756085442619155554555696660568982371482013358550200140003500948155593503570051500086812093064048858109819979776*q^(7388)-1592418238703773393190074675505544421364072742360809947484057565942397789330992393648942146732152951580954803022739278509847431282469625239144641194338664961683293559531506386754144094508883256715814625*q^(7389)+1750662377651492202678536235675911753122241095556918459673208695270991528836582581643188264164318791110951189238901775218634129554436970414904525940977039770926716998162747610969027496182096202484006912*q^(7392)-1806823092064357697462784634517521414260335990694062738348129593327590464042669464810991821022401677463708981183471370994112006061688192005874038650970889638053573235516735551466676927125329233451155456*q^(7393)+1986322589831198465723791482870907962111223641441406703931662365265203581177608574494772931372070676234072067621838742925032666882208519572719771612868427190863447117970384748654874897759679595190298752*q^(7396)-2050025743677748228640320994309499567650801333706577411613790871674901892116843217356043229096991361573765466447123205365516512046695990386180584775031277477162233248927922114957947577888684061110081370*q^(7397)+2253628710949088634075687232029682761383308493702013092746457940673487361963192516784827690284105190433694621245406029411215426455350192414582378516705823364967391652902267754015865855237217095024473600*q^(7400)-2325884810030108661211821384170335058048186337253044856062414617838279594820597584667661400775601354265780717536491594249601482220227358170391251547968614633443103775198553416754676525510234917572608000*q^(7401)+2556820066679379880706838688607990516788487419397646522465781458995102617781095660609860582505857508908879955779987901043503207296031288092069498327329908136279805932751385497329523799837941223148416000*q^(7404)-2638774672838180201862900724194374325142901137490447423030084085774775996677770928359204592379838397873561669226639226246508979235062273011655419961535921971981461261863908971023484906686040337943412525*q^(7405)+2900702514563009780084251469487708324280237158419213188188217223328773093875363407726747516396728143227476090865715551318151224906112731119403904631348102062175791218380209241570474764485012329361801216*q^(7408)-2993654252542562313849104169257824732173415297137338080859631907739916566667747099113744178255816415582540059859678400613541827599210210936377364268158344880029516536724195565959187531299250425110528000*q^(7409)+3290723970744525634178649799841055598229370659971149845662914014602932205676088066501385859909738960990430660580115150040243489628185403684203693802781826656775929456639557792001517216157277995811426304*q^(7412)-3396144930074691586590279668704268761196555988280304662804252621134219774202219987738388364498434438790579189287891496879589063230938944595088573719173141729279882552001529429145923610790479761229764381*q^(7413)+3733059981164046090105828748051854065281636770939907846515650318216957129592607053944299701641436744901174074535834248750665536314952934258890531864367867480788190979769692757118578766894038865073024000*q^(7416)-3852618830864082804086251749475922916088012180472134202471853063049385940444368193425336782189309611829117865015496957823677215910837074833968337823687315745055135081055342680816921916839889020108210176*q^(7417)+4234710669810371210120297608198043912558519550505542639405705773663565229756195305753203234140286531376753821250853782729966478861145844839356207858260440184606566246441583856335141838035146560092057600*q^(7420)-4370298845755507513379157935819061218722594712205184236514611452211682693565380458729121660819536658010578855222036664569324088525155770898409168250737604605409687760684097079585070331706488181302658375*q^(7421)+4803610573012415615927388716327873787386671258209409059003058189050943946731184997444706830007890621225474930358751639770883909556608009594936835986770185433031936344928729382964745138174510842380288000*q^(7424)-4957371945431189570306378491555064157792140949736583596145471547192008622442474550275088844728203443449914814094342615144684329281383671421383364108646961158125367388576094486051928034418401058884812800*q^(7425)+5448753068403712606961768375100627853396841848102263348580155311789195598801654404963065133573040684869784700865302036284167415240575361059061372874677747161777575560567014907198949562096387510535536640*q^(7428)-5623117550876627491503917232759071492207413818548304901112896062989422870279989566971824374397195708977062738784869312752874020920796790438743368914279521691692835430083169942228827201791712246117808250*q^(7429)+6180331333205908690052802870297227305070615211754782514707206216981506615048352225588667085155071505541180550877860339383747420608204671289293354479352716674700235114204434926318919512731907501151005696*q^(7432)-6378052955553579170067836710986504145961267775366017085250987790016743194306097072514558035568881218473686413046312573907629231885865138950959219497357884525579319120185157358226921641075112623170060288*q^(7433)+7009898022312066190106742849633769820852244706836474255620668431613743529742141867242004379017604536292769357476746034151144216620294693507127828082770006767797947122775116279196457288264698482875328000*q^(7436)-7234098058828943800380914186143313786489111804956422371019318738924040548516412633064134412009120919500985303331337448332910904276897237815605981052599749189937364398298985208928087606544926544685168793*q^(7437)+7950546146235175235174210857175151302571188447521096590546285789453853711474102740428288748748528890327992295239757757933542604514911881660056350872459546292707802696429738692272598859109948362915840000*q^(7440)-8204761968902709451009249669493395040394951177355327503863852368153908148472475372557709762307433621112196960268670343498608530989997066082987875312626745413888114813008751042433564736046374372581376000*q^(7441)+9017113956763067232890546121495060306508637018743625886354327442456901036805966565839012239470623072574600747146026039680835044716782361383044374870608466954426288034730822969809083541424697417345792000*q^(7444)-9305354371562442130335856018441569970757243738306286803194347613280909888579036583391333179403615724698037667458197924969864432563112528561343413023123390680522752436598290380862394768882112758044960550*q^(7445)+10226417019152546402206675268811286872535892587226933601718403284950618902647575747955857504029633718780226596618053884820208430414852849363123537974341268589062207842033719386155635094991048553694805504*q^(7448)-10553224943747939558782567916621299787849342239944744322148872824553000301204029552620280889325877729684410170777797553908570233448994277442047022678979904168580799143666101638796326359870700065849344000*q^(7449)+11597511069587113532030934253298655058264677114861010969234645299063138714933277805119213522250425981642495304956650804495337768865350839082458858751254833117466004941267238725418404052611939595474470912*q^(7452)-11968034523999702516282409362895829623879401452440664912704306469536411978123525803434159934448736353336779871373329697149274908282509028871064539776674595996509248166386285821044543525521889588682349673*q^(7453)+13151989731844065876197515004827991968183737657513853902608378916297730982512961613737133659822980446106248536206054333531826555387824926107489973522130696581943558776592634635130097928076867200315392000*q^(7456)-13572062242019944788179156296099544724244113218827532252137511815789067592830779557992906027547347274087760917522433826739424192747924251963728457348061341233811229201927576126483925005049103417318998016*q^(7457)+14914321704941382002042610784474719194675251287267413422850717693508517681705144550433653650929532306352871087636274908854876976244203374975899342864135466614954461341244636601788552707501659935218073600*q^(7460)-15390553364295906270347377690565157132764105764960656335262931750827276705110851512578740115802048100274709391606742988054591438373768504899461468586672992344590504900820063577588896911904864720010088750*q^(7461)+16912232642189820159323408152339556432074329714625912173986976304396598923068457245289578704384300302734843923961375968706011008318796045257812943011406936017673719803523817244458409203983460265412096000*q^(7464)-17452113240506781300029804685553734991038464232805682870005739901613449338437455199968395833639982537384990663361915666899404433460879784908324830872188778983405940961321718685341243364916988561334272000*q^(7465)+19177137630866850747829260096384662108170729291933181135619962866538057938109091755389842337078559631433546581883123260901009883054328304040580449399179142385404897936321157840496242972849483859197528576*q^(7468)-19789153445854413471404657140018699042678574475861524940630630242306958080103240689989685893775419399194329759275990258506666611468921688575118319057884766718438533408629058097231749474769441190080341125*q^(7469)+21744630961181849020330659472046015077509311653358866646306642829278145683527414365542281835507642962409936830642306143755991713817858275446765645861318101679817331652642138348347919580969900467411095552*q^(7472)-22438397018378544388642228375849743927932772761000511618321076764784508096355312298668961629569059954103863843061218506956957845313282906522636275047768524367848167297569123582181452228152300799095734272*q^(7473)+24655040755220969747752714550066703910306447483908513704162860085712211275169306997928872901449421195192021046565225031239264237768019672114967422613612432130077367961887366865116358503487898003538944000*q^(7476)-25441450600016495362193345516198114060019811337138611124831578448755786813970523456302215274511249837140821861111628614683785228440173628780583321553551336884039176694581157073443092789873413653398871383*q^(7477)+27954057024609295044484624342354164807981348619180801436426284805254938329368478138556847294822850095267827204566901083825018865458364260115323748267492586659927720870924535984906368537145992013485158400*q^(7480)-28845452319529401655270642528246875377949955581782569573600302506311870967187575987593794059660670896442130123107447536495617113889929664730254741020332776854985551897742883234557813504108108428201984000*q^(7481)+31693442854934360769733052102991584844339176860506697258573401161762107366923219679449283179846594012825432965730136545867740677604062196009192387145522696547660834104187215801260783197613694249497088000*q^(7484)-32703805420145357217064680082523367918501330210198247807043853756652908723579559664752186743021693836496574333717496600146695298638128139730270030981251656022444288818938016144916120433226807065074977650*q^(7485)+35931839692759728932894052696429890779966358646801769898170270677486312213838525979247945678580916341666701981892424016955352329556289761564662975812870362665116115750309138823195661220733996104114372608*q^(7488)-37077008952622577350521036161238603486422220430529814825526869607281314041761421825227126645017536601579076330512354515908783845370569211725714973067575791574363155172168724075741119635846824281415680000*q^(7489)+40735679156794484111308656638861642905224646695619293768905602424858803815095337632010007279430156749232194027826190852940024803769641490847789924082145017411675458202725105491679291677195525859990814720*q^(7492)-42033598345495587454765956143063779431540989908377042917382731857825884168165207418114412788184907525444033311142038361625786772163261362652400187746671935156808094024987934671044542010201536071756832112*q^(7493)+46180215430497178572928925911307257254844898729820343591444292233236588919098354096461506112605866609805736101278737230511319443257279355957441409713533797209181580647610443975793376755570147871172096000*q^(7496)-47651210351244702114715790991336402279460330866665308546570258540017995583375264587563053499684265792463539486853726388666686649933908378143376746848361983094005089632904210864100195170124441747192184832*q^(7497)+52350694143984429754011921679177971803749450331759438219658746554014420828344360210010168457095090103873937232942156804182089454473384785391579595281014345810196091848269681262465295815991017994068416000*q^(7500)-54017788775704398392329923144616212240489274598333290973014982999569376485583274746632761364026563925864208157181277233745864510867253586493657557531230262859658994456522237887675974895917408376940697875*q^(7501)+59343675746745425590558631363526470510623185317772739822399295414650791609961428506066534822682723942257119527168323372422190743617612208805809039510165704540131425877136534130469631626484288359301120000*q^(7504)-61232949557238478473433998564435330260867046012979906434266893879248395114011325973285789626163097860002592396924082583485023708124754507046090503875149060291231886019533226883006202925315884037573836800*q^(7505)+67268533741175979573956863607083960331233984291348554288451242706003790971557724833078368662788117590151374948064507749468232397946978931494575144728406868667962864134040311525316539699954567523114821632*q^(7508)-69409526204894242783846431459750051016103667251598689704210255961133476714486523428798295518646361601441290787800523348962554637470318799055883998485875477908496789206296039549864344394735117659918441375*q^(7509)+76249150826343254289423217862976699165936877162742500379592169652290367267111810294241959258795278165678776774859383286163263436730848312110890531966496351111438248186093161497339540499472376476147353600*q^(7512)-78675319368030637860985703585200890266722999507619896932599062737303596724660886093470007414405610385808517307855639575485074002116917097141490754728868714993343565224887463397344979719022230767434366976*q^(7513)+86425839032383039600392430463597077245865953891658300860721671952023592105772751161940688569615470725497851745476869618809820489976742559065495925431046374885061308387506486225271439324560337077275904000*q^(7516)-89175077435773682782666506094572050761155115755265658232273734446756375032660435075597235599626458327579521244919243735471905400994300554664823352328238416163868378632556477098673461587477230064992371596*q^(7517)+97957513354541408962721113302654438978617738040867151544730050689287863283831288085930274462934566209825430644475705788258397539114885438567414395944919140129979234063893179827267500472543332843777433600*q^(7520)-101072738600546658656923956408046713813992021508994347478308859542870821052271148919424654643657983511532310663361991809088140850277857742875919067592071941757988062691824320704441891170889693079379968000*q^(7521)+111024152274138224067512854404508225672870757660791756062565217574871441099332319990072939816950953584678520618322135273373319432412216293933053333609942957334029116251538990497829331171884651381209088000*q^(7524)-114553968819510362032495858573365572833794017976002672574527670511279162820277820665767639753914769435424030519362983562507547631958380985342262009417742225344538340911593965272868767500218186966095117950*q^(7525)+125829582940481584920100924357836392169834736898216706422123415193067763063794218126630585681821239078626214340921372681642527866197593627609684468863888260534759914887591078711710973931670328882251437568*q^(7528)-129829034631692882786561114145882100498368289175063351967519162703641921500761258057788485380847493605105738065855747428175057063411637570889197047078571010110239898526027589407400055230914328153092096000*q^(7529)+142604633749508777645800530584091210526477993553108829345559263432501382898553156132803662258483967516177510728411838192144487923828557702134045633084763487059911348070259965943786895810817865237244484608*q^(7532)-147136054905468779331117089188485869187334597241350797157598104987008582644695281804251858895890700243266780943352744286646993504774577287351585737298597967878571084877417163385708065594150173285025796527*q^(7533)+161610702666857797692933234095517970995018122710990781554336500828490428563494547631119598818037925853555358338392962186479032911166455166957393455368683815481872855725702913354267548583135088986654720000*q^(7536)-166744681378392116115155945433205614957358824342367264932053293755850410265080502848886499903432308991210013107506265480909331925078302951279085155390962009712662581712374045362002493674818314352568008704*q^(7537)+183143795990179447351258382551241440678303195496150438173612000099883425170372397784497414789676855350390938174792920344710865530852575142955157903046726634774175308767428393602236891005367078932377190400*q^(7540)-188960264396837253066213481911138689622492516277435442299036197983545679392122844958794864574921115109172124708384475954095967993086474567292007400768494947380064830279663401074273894883875105543540961250*q^(7541)+207539099423863126144989001274814451151034387065793528608412907310566302325776223605591367048063099985797365893056337934364465835313727596384850834068099053010127296920606718476181212859031969745455104000*q^(7544)-214128567665524859542281309506246301988921781358213853566398214205762327498301315804800406518071843815233578258144292259658753107938307759849558778995248321873145503578074225966384751009990690272727859200*q^(7545)+235176151457576131948455415550741931757304642986889841002120139730467528334049241642073008315587266597031468876531507088358320417945351417305004881249668052827125050053083883530687511545243369159096827904*q^(7548)-242641104188793145206893460200177646433286655802890171813064277147002356367638657436252186419370621579648747604027912227335894742984252541922391561824451215503993232592982728685813512604872068418165302375*q^(7549)+266484698220868802114211840210905302864004568381567185210046368566333120763023367433369464174945243817926086412395565508817149530566115346512935551359792910407621941596277036267245890449056004894325637120*q^(7552)-274941175052995724617920134756345405429768915446214653864543728551308709334404436864589591265635883004217820598745799700550640063731297315913529942180401172142853445225874240363748057656713534266504183808*q^(7553)+301951319368334909315264140755669750848664172323409288706583855547564197442251646857891565500246296632579049309303777275717736304615050480048754151367347203882533855599446577208698840389556422739021824000*q^(7556)-311530703405740692334920421169096507022708987051737251617329514661256270973490715763323883264560490504429365607423324391988423404141593720859467192018952855250383338691767705657577903752021531478708744715*q^(7557)+342126926290273126256379076462795365011321990634774476917655976127303927618104438308187942165948501041077176882000011268022185250648373117025633957633308743939590941481522394285673455537511582624388096000*q^(7560)-352977968094539897621324524071202034117449550145477069698046516524693046924074235197666112620071455838761076919828636867648246362917916725138057317324882409490554736370956974454260962589422701935845376000*q^(7561)+387635247219730924237273568878894304979861544973147317184085588443314200438522796679411572092199782673152309310782433467714416988782892183264797673205985572803607656862071358589649593934392158676416128000*q^(7564)-399926355117581095673002838837381152684037517921603265445094061356977565738137277231640936480602555327914587877032036679710682026327055331990730502415367559748906867144545650055698504827399671145956710950*q^(7565)+439182428818565584712809293269707969494378428959918374277040449465122189614007904235164632637540305709777463410061277546020322024409479158457609591019876605722050568831135935697193220825529944238579122176*q^(7568)-453104260519330929508703586557553233672745241994308670553327454413600016077829178764828836820548230655311913238397986796867748050074856810236303716006553495292453468838875481151309919808974139466141696248*q^(7569)+497567900799143093963104750817804503631576399733298202130748657633121729051574389772483797117458668972704159294185340371569563996035666925398235656445235311773494757568722089695836610982196859541927677952*q^(7572)-513336295866970518404580871383260564687666441896534521588685056457144212990306960676539173819337768527353475186254913738157535073283213693815883964417898179579885641150688353392389190458890063030937567992*q^(7573)+563696669330392023959426360498401735869663629649751874846062661346953987414596008879259747868963629331188262154628800840603610011387079331492692309573418047927170726389934127481114434429047900758477376000*q^(7576)-581555967234080153513245505585266332584730476627723577051916957355814452908251587859551819776908180197482854957072735610737831312124278794833894387389805966197332900612639862264103507130706866851477094400*q^(7577)+638593226676300678687800537637101760291489553188728675236503996138626568467540640327994814074431571077371822295452896812756219031190477562074634849976058232378213980023607086579697511440631864111421900800*q^(7580)-658820020993665920310026686374887671910639249049054570164211362313463721107868926621031812382869557010619992703200570729462702592791789929424281316098131108795874436257540306508354618632763910819746958625*q^(7581)+723417289048363545981375724947758044259784943880424006500829205838465190808131096263563835557396594658526136080902827929371125532505131716734431761713901811133573058145325587756966202321560613899404288000*q^(7584)-746324675020471532777656845072809777215833251419547396971861182498082620810155696300110498801974050380027863880325883908221417664505935297985104997773921422970025738246416545844864858069064576124393881600*q^(7585)+819481602390205640209763926873239550721968536909176353902385525630022895553718374083688669405923558751832255660770654519519694222638758206441276898439470040876351648811432230306889862770287668455094681600*q^(7588)-845423982503257778726134955070483473281144774407871679422263756756510077981916719466001558802498997907316051468555807515669042688204539753217557308725412255457457864395523064314145811202114241638986671750*q^(7589)+928272087169896183999644926754011454300310335091394867819804073013647277591071872262736290892703060839360574621897390459880359890981255457350390344952789203460144797590802522502932828664981585392544420864*q^(7592)-957650607901557310512793534579077491461845700993496188587336059995542530638967394999176319151479936121974552291275037418320378556209285335692536461815149869522556241361553469900138966367728246219679236096*q^(7593)+1051470628704783105746443136573475914899405916414005074208666293391419558214522303131063608006619240985446698449384904250388822150008775602552354476254969952480819713003833737298912326022679404306889920000*q^(7596)-1084739331134420914054312654659614336912187727909754873459885835517551142297167568197648068438645034703566305198673863328406868049826389566912491188667023424661657256909424548646274188469927834500545092418*q^(7597)+1190980859617764333462013382720608292073518524180924560616837788868277574156332201954344739374053963374453922975588800282122823732473154780990275981405869032588042054131917657890676827300411807172350668800*q^(7600)-1228653637410105145060141593986217617943046112688515065526448234603231882734361891613353064146277390329867755698217930335660877833892120960341924748489591869596669479711010876484112054761439719593406464000*q^(7601)+1348957326324676837002440895776561164105310226509188395817234055249532963105486783712716654032818651976885286958546823131911848818925386323614259589592320662517124708172445658809201821907580417250849024000*q^(7604)-1391615796816081337521602794535822263207698898944673964403546712925361618920792107880087100381879076006491252747645180839330831435444173288202078914741584266067281691874191813380340773872081207294640681670*q^(7605)+1527838482659999073854818884959952998118495445626549350997291455820327057410488475822287277724997829386207510017088177624609101067275046875602442262313945858235245572791559222372292020799298358027463451648*q^(7608)-1576140890589313412324365759192504594160031771826340368174785442748368928698898689850747592221035614505800038222612104399982868356672868311056326291980879596009182805831095690700549172331795570341855232000*q^(7609)+1730384011630672806222195713337825530214820556003054441157696249773489265497024095323998566468892380037493520638989831920925849736792617588597754629364964545038088400582684973891317605821472952396214384640*q^(7612)-1785075300669603200995234668574826198758876113857601671631729510619188363539881410447960893848090200485770757986910337227390780086794010691721425283926715532192651859688004419610305332764624673715687661452*q^(7613)+1959717041713610190697086632837614792597067291336284188494931627872719239801360807716434114775918775032168362845021101182725985453446733009068943976549170789467584241376849243673871174337681758509039616000*q^(7616)-2021640246598873431946908274082465371601412784346242162940602881291895347527276155055529510450859795561241696145378315182528320912816062950994880647722330547479625030030529425378363144189677156707413295104*q^(7617)+2219371898062032084963395433966340163534165776743058588245699618588501644809374613023921390429968217700025687881507828433068755911043098318168188751697185724544759548386391482961073669615774639099136409600*q^(7620)-2289481030077582491589370840601057837159925397657197393948284281276523665905110745734929966409105238217105748867888799407187430200645712834797631477307293727252032137937885946212832976604642651750338050250*q^(7621)+2513348112567046136523030187300367619605915493493454122299395084810864601853424571571924651556192569601329973181256744372694619955070150201861048107531095401907467687105609133111883272456676164994048128000*q^(7624)-2592722733668194897946567559789928019236631300749273091892736496644904299194104751378804341313143747708570716631070457434547880797687388863869042647765550185905607413617123612590306412025235177244721152000*q^(7625)+2846171511185330332505875457978983260594573055529229128221038876484129269571647151623181580177494125933692703360603730058126292731961310661193462707331883876442011195595622712783223306550309292761929974272*q^(7628)-2936033217535006063538179123931997489911711631147531686641526153252387729827416496558075565967296990277797116767747880838624916197618652434292778463481135836797345577284609196705371367397354813457362774125*q^(7629)+3222963303705182517235407176223086325626825126997439700995573428225100228771489533574940534489808687778741279033248076439494527451803514731551366604673719581868363916320702537923386098625698603256895422464*q^(7632)-3324694368187118353815155048636434357484682902455817106856774852414667132300095442385132661198750957777769321663462209629186774594780997511826361266006419276324811914913743859756231766829879771171826302976*q^(7633)+3649518221778483263634688052038506688640970796487933470941474602886924233968079902278637713349702682490675093159530087671218331069083856562500838739935534158297448714487089437048907518501139576249144832000*q^(7636)-3764682677593332740338156791996567196147175231164614911661674863754498418897245611915627105418863298754685076538791768721557436523658657945723414618272026751128919963565921584568587850742182599869580419891*q^(7637)+4132392887399150363274604380741255892098799576402924693627776125370307411308393656003491332261511716453175893855072822193351076128249505973181833482895271799154187222735464940339873102007849761752771840000*q^(7640)-4262760371623783610664940090082193446714399065199565575223925393665537536206284390283481327180936761483506152785872899516914542406563741034017091624831104194183735265345470478785970070376907523090169856000*q^(7641)+4679005748096929171441420459150318828713382278504086179438209588976366753211418596191796793361073880989437099956639042711096442776377735513883522852536598971158613829423519114198616990761874970299655424000*q^(7644)-4826578465643777521845539477263096377605777421684527634670792247331796332194454654790521854178438295321703358075732842539559846733172691533746484519418008661584395113744576468019432465916563193151613283500*q^(7645)+5297750089240184030355121844477791789693190607094967736512208580399318055537412236216015433702744209974466716810566151530129116147846236505116676390151422108612277321596139289999535936578583692762898350080*q^(7648)-5464793304612939668111193096977184478151324615551883013858302976691234260169631254703733244429371060499773988222380168480768695569569084786658076760032207961450811368395147017153529091258071363700412416000*q^(7649)+5998121830601962136772111224047029982602098517688917854803613118128310907139798002701650256775893904806827095957722069183126795874367755080066852955733488600696181126355560654694395013048562705378339405824*q^(7652)-6187198347906960317445437919525714148841591903222186218606396719663828300794879146126528288581293715315051241039066257858716657790577589353633196881840590158487477418720946839985342773537734374825960399565*q^(7653)+6790864036675606461994457872700346585169860285871000386346033526046690127795348480787365909939553639761867074295680276809134933086803313745700773545802405078270687640202697793398732422776863313230525440000*q^(7656)-7004873188306256325918210540083019541027798022032640689900154889022942153866828643882349747963634652799633746781398671219399188157415824146982405161639342628111579098544711058062632247469503674246324355072*q^(7657)+7688130321445026887031496289746909120218606738436482046807752934676750942954764721088308316607882379757917255503253264199108219224898338301223128587463570580915799051242196140088022722114873208127961779200*q^(7660)-7930352053603528280097041613156793352965054341588116287051681755489823683084957144204402502176539993978545322709844570632023651717794370433723894529395130225163627649790499711076110360349223799728064251500*q^(7661)+8703669612164665554772184432923686168738546535346909734996416660862985651892307085810244546873842552460129057874225895553640908622180937212822026641052992639994834904598241470793692608967512738550415360000*q^(7664)-8977814331930361305096265993078769273959740862750838508299998723345605081738532239784743922724359495448265615092729608346675258946041574266710135851500792192162061417547927186889541893354603184069774540800*q^(7665)+9853035057413656617279539499428623285213972298673639441046014859449836253915944212897592383285235082742575433046654457048999081621694266813592659745887181215305956546519877543263265000131975526013781180416*q^(7668)-10163299992550636209694179015749798864963675487867165943440618633118123594703313400112513691730104515757652568588504736287361406126126235484583166263789103732843432016289662315062798294223745850561054840625*q^(7669)+11153820227032762340256886876856187718328845529019390985882269799152270108147752476042303803414794122174835028143930196342541423742878170287538977410922789950091837052947025893341248241758911647917459197952*q^(7672)-11504953147438006867862906056817887880115130274297474454960854405187796218799750374340966473484336725421197960270096403039646204952052033697313562912033881137781792716546753996662735204283487842098099322880*q^(7673)+12625926160923584263675662010660089221536811075904699442507312358104891827024022318805229038895344901791859944105344446126029665915293271345491957182386537597834626150869377028268346827755193546061930752000*q^(7676)-13023297421004615265291443419250403740917991428412014458386082043163402504247205921985948261679655915840480727043345843189882042434761880173484804419409416229238261727034955241453027774931090092396155056196*q^(7677)+14291863286176224936319427538743409027904344947710563269263024792453045009777522607130576820834347658116142260821006884476692257695610892219318428639088219091796390790714014535562198836971511155694174208000*q^(7680)-14741547272155264266801611520988500761190000549156658990980105976603778925885036458612169120407269282007375889820526629904041201142475023988627620715466739563754320078519875317213642867154221614527688704000*q^(7681)+16177092744469451453676938763197202320213733229218518694683191547170182114381459318536925184910038542532683022793591600760237964582141551297936759903637961140631013233368226503949444214603991687402082304000*q^(7684)-16685959951492871468267036856470112295011453145209047771864974494814776864047874232611618719510852410995163955384192291915073006484071442049538560337328635880867957837862141528577317128552548540500338547925*q^(7685)+18310412261919793655101813858301378304695703958615427145016601713037027349660831033916600517583029346277695485406723707587751876142931943907707444030867885030584654636263750563292257755943805717850388040960*q^(7688)-18886233384999788016615190506433421453730702112784559944769899600726532466783500117270149567669574745851858592636668960867760962261978891466421531268102418799461308681021852246343082510723241983886802944000*q^(7689)+20724392360308457358065199603302117126441529045728012971919144274897613101570304979859896662225949098992328067171827426734945943162963757889988898185523968153657497712580192440193097781621369202894761825280*q^(7692)-21375955962901163008489948300962559479335448060481316887644321093294583323563510376258477041723149657208979724837603099604008911033677550584317323841214931214808427942976760686325662425333358052582493419373*q^(7693)+23455869461784345546826398592359568196763642717532008088337690219021569415656792777646853855119804684161876290878240560124286073643130973225017764168826101040842645264100021315623316280777967924072939520000*q^(7696)-24193114988882769623507341369020074134374904097764786517989464383987582879185494627871794009655166043992366862041573753732887745947772595894074781716888804857041940213382880179778295147205776283269535465472*q^(7697)+26546503289901768925369327386075022242822595710964332704158313084540121561290154808558899637863506732785319667087151284149628608913478329834336970953459152867673666721807518391686928556352011017632585523200*q^(7700)-27380671421904651183638049582731811950176629941520650107860577808169633113376505015727392813976375231320769858858905174148156573795011798506256393944873194152504719042355939543124341504778199889527762196500*q^(7701)+30043406930817899788617765895075106029675389182149899016722953351051696325200103795493985151666503229009945277200403069528122978236635711573942637503009108902041427398592641356647918461571119586331414080000*q^(7704)-30987209533527353459200588112634363223703765445455149534391696994331815069540960150723556464149884830430318441741940225094921657010763285806307868700404388945338205866757491038559805019611061138352896409600*q^(7705)+33999859003889881149356416280483664873153925659312974545733378431750857382016750519003200493295054305810027678584984283742120435551662713650248384467085102776845637797822886826516636737969183654536205078528*q^(7708)-35067671222630018927640072471918440200900569650761500264342580514716938619168262834765346508339887499821188622661463390398212367087010102684071797042298999607569279602221176795012654371105341281208027049000*q^(7709)+38476108616853152756357346292596659762467158656782647576966580453192176760907621566551033500547458283365326913734251560529722551839321803023299852400346019627100374027779429399378700174518937196077840113664*q^(7712)-39684185993222467717949309785082363923338838983169477144422844937968100252130607380804321874963794204713899522220249109890168589539524322263485332900008579682454038611874420472171082123898210846390151413760*q^(7713)+43540285165381785690088344447301638715130851595359132965328884359827393989637818285802276243314598080391057460411928622661004041300870775496920548047932781510413020530980416981335997775065797664733935616000*q^(7716)-44907009028445835448313537328563868754011877102594166645512401920828066612341595401430526061748836371514952650818198321052538705232219752135342680006276553649738071839850962119751389651876926317674370343727*q^(7717)+49269426600618082169935213575033124144901510708681653862592508412901663547391090831605586104299741400515870099771648672665255770806026398790716492933023086372983251759307687703702154983819002163651356646400*q^(7720)-50815581405938303229782643961273527924741230459584435110180101822592320463838645201674872788222215538300097486290041029306690685776180949823001975873025299369669056861782412739456567703094659957790162944000*q^(7721)+55750641554341586783339241412687483527214771027137537102469269572769504853189453535263582671735016810369666862914271607878139345217907031279684578089359130025599719392122016346769821062368919120090246208000*q^(7724)-57499728320354407895011535228662022214906836505563424838465173529399887034655443782937160441564490447784860325265268303775404575224031308023708651384579707734342375630173429833710606158254871458227789943475*q^(7725)+63082422705934924657269746283534250385915784236775401881677664254005585380876524888718408553765294987885321473145524506027612038259217565553223190094110072300587321850419106911456739158460630714800666296320*q^(7728)-65061013234878992131151854950087877191394636474503355208090432400574926189232246443725351595042975684426661912778700540110073725906097288899581358366123222730933311226472809980460017876330565575177367552000*q^(7729)+71376131027664976482566901468147154246223677946182061057536623938021782673328130272576822223771515731262772313330885589615529859009314568677979276511133541635809986746601656222943843388295205035170541111296*q^(7732)-73614268205445280303692446334668439206691511978666637196462375247238341608052267124535408948384549446184160121271202872450715613891430417983473250495601729545735517679878706500489006586347463306309088040039*q^(7733)+80757673088295538478752304959810822227971137914299893417325914821367303644716207939085712536228390199946144620728246284218149721593679751468306943945424914323869131887987833476904198983957294973568039040000*q^(7736)-83289323243335684833836004439598435505281336947481149060943446328363290278761022337952383478417657998363583368235996769519697728223654926885670600051372183365738469903233688363084131993631589483437030539264*q^(7737)+91369396467224904327744555173037327332731647149328229132549835897690511626355744840790724264457064575410242366438361996410924950346042836459021066351671550449399643410066578853495887318318648623158698444800*q^(7740)-94232960542610221090123939275930715130260094119379618860123654515874184045062109842250111496706505346654945893424943192540803055805628399229533257332719950533626249612993257541604680986265409729013092189875*q^(7741)+103372231574571761667387614753276905643324160930744629807687037816612660944128659606777680091813923014683700518644318708194808758971451227064048983690838918914664296234237354964116664467623661251563263434752*q^(7744)-106611122742045250152730446623393147036638527123148858264980994181012097822933235522958690455936614906787753056505143820247209314041993444833451614749921564115259514088491879036918259661380884698096866099200*q^(7745)+116948111834738245117974841759137252435005575879114178230704669606445098624449288739783392716525889703794098113097904597666714219451040253175935615058494325751283624179195259749090609382588017938364262252544*q^(7748)-120611408166265906661828150921940487055467761116148992772324281397581101878265960027879697071210549432758141699490450437266771683927504392464226552606237985879693930622234567124614793621254268207872475048750*q^(7749)+132302708325931847051098870341430833228996751393178829937110035915685333764763781232675305904619565298238058166121077629943439144852849572906878482348116002100050781075126683957162979223838789431877443342336*q^(7752)-136445890253147703021049576103165624044690165898113708410738409502665998479428647202955214677639080604514061758931165871013112076697487937791963961311830558186347910265990343549226042921587846618166540730368*q^(7753)+149668519636837953409261769824857780079132612250653656837418958252649336091912933774877264880452724631873409130499215866426589905689962608069421568402979501000387499232380516943265443909220769766444134912000*q^(7756)-154354303187125505927232177677143548971757506912892439758277840400670741594021821702093613719703943151127759196215884293948810505535646119582295571268571362788475714893233511744186963901005777195852109919617*q^(7757)+169308362972839461437701025672782536886169261964776881326867756176418029565238863441066011044644894358380296563925104764785816750734018130970027092390257598916797830628176218265532729130892107445327500902400*q^(7760)-174607641191627733889021064831014983744400518391489111438953568206145255224193128216791175192374984321018622453143860160898991133150657150630966670015487080502375861221464463171633829833165629529119391744000*q^(7761)+191519318495447858781450579608865927034984751993745374505192697626492981660363838819833002510215065804720285759655497332318672232959402612250749234317045839399501317173246012625901325230544522630309012480000*q^(7764)-197512225068398139251993268401282660424252893862681393179861575988614166644565344518031040926296782432681570072076189028262582802371996058863212055303079825208106807950607805816930366169995443647066223494425*q^(7765)+216637185597473039812064360494536824198167041667097467622535978225224836257690818145218952541920947842425378426373998942429189608326403171892092579351255456411568430817057071794032751967693951711755264625152*q^(7768)-223414296497192877851599480755531188835239402426083762014217978933677187768499756103430230960213264260953863181829198630471937264956352302214331045586461820140913391028866147030736480380023654726162153472000*q^(7769)+245041517401688560500531475750945362242220146329205901013201639373992581267135102074053467215757179281157759392365511209447846278359894273026686340801900921523856979473147298051237179901878917176857964029952*q^(7772)-252705208428046412479612528497145971721841174655958655226172892161693700385049006305523391894982934315008971936603086219587540643645632286900551069312325165718148812684531647853097520037129847490890399329512*q^(7773)+277161308333796251160440813874707460410661398203049748725507576664392677006961169613961536724451394613476654041480238539523497939220567754289589368681350448042272877587719587235935887437925831839834907136000*q^(7776)-285827288724853388596554779486941316305302172062848308598964890697952560543512648250638136552008597130502520632001032228175144596663458279961041568429302545206735256192984863485492920517518495227935270961152*q^(7777)+313481419287114008970400387564958866801372014642902916044872152869659792745107218511022815498074963441930653300867199638641301712467795086530337249919690921216801358233070949523013030854159852627691464294400*q^(7780)-323280464183023257450100871682712905704551844582065601270688864670413823899323774164688601154760172898062105018602059511439537495176483484453186806636051420009823925599578639183652865864544682227804685052500*q^(7781)+354549835808493110784798706146163633021837113719689675555193428258474910874752430704127242904759847812024038040120521085014908004808329183132355198187008475088954629736738629339561238805205860252883249536000*q^(7784)-365629743291666739534834881832412293089506910323066469399973574020084740116176615230646904585191479784669350046625850959341580805625810126324328288055419302121291940402466536531634022184071006123589599232000*q^(7785)+400985867052606842953115064686233048202557908731324607352623692511562904038830880909839270089214589156145359586523874950133631050329760921643587425257151632388600400363125146114360196796782414207251716325376*q^(7788)-413513668807161551554238364443677801446619953528242819779728111598403265924833574345815039330874920785857580575620561683058715833938710182129223923359486518485631379932022537289420384943504728063306854790625*q^(7789)+453489407155560453756081319317143898935062140801196825398154532189343141494020495888955264565870860713705690312064937601919770449364638358082859951268492395514131096818321199874127327326642056760304003432448*q^(7792)-467653865536169322713135886693090905354289211107186642449466458667186527576314804655956991153108466263380460225201723308519128920896949400375905184209039295497760320459171869437564776129245079784111704506368*q^(7793)+512851396372529163133698135802104797336767194576504819520788920763314088898464886653193754986049716684731551840901937658965015948544061038722215523805727280328834120995154036909388899734513859674099418880000*q^(7796)-528865824902249827339801527684633439549810452159356675808776318797980460940720388921446607454068649992439257834624448040619830871064056784070654252468343623560852270415848252286108385156463762677650339760411*q^(7797)+579965637037729622385025309723420515545189513744896290509853866821217092675808572012494919681466112932454215546316558790363199420272814591193947078634651737042316582758538518046390042864018500398767935155200*q^(7800)-598071086128071417920479106565434086952996431804824123023113592979289451369985152479511921642788534390572598587698575247267698213863579185406848207484539887825146072164846645746797300985593520010226622464000*q^(7801)+655842139397821459087934449825979999374176956923595413192531368384194153223530873575526994859779787254369020196434032342979230895904833938445962407503365896782514030009116474217020888606681381242837853184000*q^(7804)-676310994472133420038665200947346073703272446766269905872980374563355340304203555665162654660412893053068679299798963270561207292877262160411977322249959002180722088528878373167957820984450755176466390924450*q^(7805)+741622194934392904282455857996372118902487441437368255328900921202292678966402725720733595425591055263021767393551057594372625844378359386923817001588155301392310947194759721425482039115228507514976273924096*q^(7808)-764762240216419875566152605917534760215943066887462088930244947834867637691185571807840111102643488883628693064602984894037359222767058704874344524744974107929261128829334133122166448090910585927613440000000*q^(7809)+838595400257550272349939207563294548913286991788332981204762350816693887877646669938579862966855617314187237430449216690523206516617380812135545797561246473482212031907807719782162981799901205488409583058944*q^(7812)-864754408349629283125088053350673270494566846833675959406491086313350241039023723991666134504691552783313252721090830610345473847183433283112439126365329725547326630211956982394270205584573162956028633588694*q^(7813)+948218883393103528488840089712751169255249801791942992248276278996069627211124220332831942750691044215175515734098369045224709800458150423126578584935150500159007923641224505233796812868921043455034284160000*q^(7816)-977789798513252041878282141676341916239976734092872420246406894755996445819953496673608707831922705807276681668344904076382170526144342486803957429176078928178502018833203420553041049161723703386356078313472*q^(7817)+1072139016720371041685713977634522652718240027366665788726173419265589277694725142258024056247232922654349217307129950941880686088929817406390193884585763156911626207819557302389848889489389287887520349542400*q^(7820)-1105565808207583332778559372278915783492418875538660167656442093326008598438464183010161406403995788379130671971972563004014040082272446798302112530516237091566732404037261831744358138652670687466012054607250*q^(7821)+1212215937419906269622794324673008300894978450050281747920594325017177764414278337868154340645248216811411972251147764078629374764571782144492217188620519085222641933624828709956049885783480002884604641280000*q^(7824)-1250000209979928823981125696007305817594329590131744503557577496619227257990385468023697182048914793850982042942969080226770072448425016109668423491425416114236847334600940996814148955956792222686939258880000*q^(7825)+1370551237594767129388368018760275466083101223486957172483802490807713489548936142834361545461509345892687848832999470808391399256959795178026716168713063334120680235878543558998124536625057009799584420495360*q^(7828)-1413259695888395248378527058857989108187189797593521043345090637262135812234011906868897805043247746773456027038064406736361225038827646498313624151429592644411043848396755249998828974774293692547985945224000*q^(7829)+1549519232837928231280551382924932115795914700962129401414449012433037400135388954551294754734718751133184508541533316600144804949365308218162674967325299182535027306668850705469752968356735589303416997736448*q^(7832)-1597792110572785258309357716295458860462308571924798517325729075805072894640115998891867531400374917490504513611746497437000476266701071518915719682490439288058191479047806041705150168244709496550791395803136*q^(7833)+1751802270611752651680796754882207373534230728974073076506113231247026343670019433306325604730153505381941288912309336725895362449461384198758442154809991301902139822135818175095933258460891759745574062848000*q^(7836)-1806362848469664289571254931983700360948830370838562086814963067521797380842762353312861973810697298437415281517672087799611679405187843008773919504448162643574284591963907033442383416509539750119378838662132*q^(7837)+1980430599149650801097538682944217349707334726748464540471134592025110547047170923291147614609046612831026865356525121073924265916356131333995661970855766541476775084274884072273832719571319262886464504934400*q^(7840)-2042095951871593215044498291373852830358674477210646571266548073503875327842257582879303682874653123151858920856709120124089384393204248006892103318856022786957934861486781873178153523849928963860348469248000*q^(7841)+2238827384549678090273983769565329725401333978883671665938721515805435789881178463337373766139557475048604322996573544280878205928735750685290397437200379487126768254689028491624241116316926097991738957824000*q^(7844)-2308520515541726290161185798449572092723310825792576575622678832785275940946515948724794494368131858723479757470597448963927532001927404681632801406600441283465730423624756163570296715079502213385360921251450*q^(7845)+2530859539279830615699561525866974014157199074553582766478398741893336977214036471859208390311471021543518012550375744141959601244458922262837357729700766929232341659287588741846162543553254901079343705575936*q^(7848)-2609623081459175630022979365089033861998041000865523430634262242319381009734471158823026978390382777967063407940820364995562276442304814772067896918862387312976246634366754650814690799207539856874816987136000*q^(7849)+2860895110554688589033968323965506397417945079863670372201388347402573480955543317778871239952486790627034575018371050275055969741130504350674151428882547704262242458896472126513850061145615176927502216014848*q^(7852)-2949906795120777946994868622378407864611687045523135870865712035827729719355878101275227089502753344127569157061542832832915941113194625092335553844004415163172783324431536390090824889168708325096745215494956*q^(7853)+3233868073212728379345141639995297996509464261165587474927462220534718267835048820134771484828568552788837664783899269869647059767386963287018116494569677789596252325710719147181602470733343820090770415104000*q^(7856)-3334458193938874167938017918103386192851901297245714745979994728580987776151327966988420069697104517247275579987731973250083011531023851908757726157023117222291478805078696814381235050071159663565745961205760*q^(7857)+3655351480221257427496767032633589910332330832608408362564660481089846993096488448572529877902470923495587719304181660157288854803087742504322377560783962928047178622494255943469203863726941999231007466086400*q^(7860)-3769022610093235433317408316198154523245403476532693366255195180434801428029667626808552767274207024254942596086871378745311538861173387228594813007895220023041606774968288453763349913549439175047458633285750*q^(7861)+4131640046338146625621118216080891284323175432969132537975467178365689793144365426594613813204362619583047491487590584353920772788129143702980171278358572530967870340364277325237249545997138892072846682752000*q^(7864)-4260089296343018530716379814291768436080233668795969312184361156764305388547110688806778900282074680373417643696196967646155181247327872063901777581619790695125195330982350490581857818788578207377233721753600*q^(7865)+4669843378544130450428773411278324766247123830956776779972433703299754969651395948512692358453151832772125862028452774396556504362162732465288768418839639304566475433154187173554175323892416056423947803328512*q^(7868)-4814987525613570006168864743762935817304927332174699965851294797677001582772409101528137322630182401451194005548611279190525194040751688760705047945027459876182938899923037044536104828387125884280895224288750*q^(7869)+5277991222630975164249581684640051973773913316560821722093363606313101605230233996889784823159536371529183041597198262842389269113736024105568962706803322181967433340686132196829791403975671399330390973415424*q^(7872)-5441995075708646115120196570882512439201756822595032485522549446443196318903483878541856909492588691738169776753308530386952330798241874550362326994876998528698832901342985220941673235769951798081618580307968*q^(7873)+5965152271049468067338957970193241600738241804022647083538604050325180199575600865282976314536005718060222625855965575986177678269895076760450665688349536809640672623032717671943013423767339543207427508224000*q^(7876)-6150460691590199864290532045920933242494128302938721820331403616493976387453453728273606222706308923342707278123811568726445125693809932963250735692020943121301975426767695498685776041483991958194251619196810*q^(7877)+6741568275335296561609404269991885935773784953840991684217566235451747268317671111097809454472738910161959058633940310236023062652994702544290069833746550113753153901280631556368013349851508938961180678988800*q^(7880)-6950942321941239599478030788924273205980847521985983353439163950252711853865165245446901770302567204877008101757438868922253415897235424247935231524226744706463654705454174001530624110578654015226539114496000*q^(7881)+7618805430013608185227215204728628723421415631773700153299921518060100147780931854284754628036569198883834823917062572198948273513695072629083047345273983649042528310432839305034132464249045084848122356736000*q^(7884)-7855363157142989521950764180337167411376184387337193111926739204845630405812442736318903486049422747008804769442478918050970633977299219251237220243232821556382715603039581220054270492945424277660147575635375*q^(7885)+8609925247073620138068603506257491352278494640545626017538063992640872584343821518978379760551829752960878593617588436228561147606701044222750722386803761263293826592801644325163773248218207963219895830609920*q^(7888)-8877187755693509174262573353042549203092977152528020213044998016348813017095997011675322985841179273257508757404142503793571833672045748209204689769365261575652519897590237211806337799058321162898452905984000*q^(7889)+9729677424554973736834878075774302533180429590574677896151327880889346998318693315477433253526381409040119887306880266174413486767740380720231105359067587492021099808218359533133551976009334620222214148294656*q^(7892)-10031620839234060598839991672449228104429319853440957271438787269033146751785621173079011282898060809379064464069542020430223384462273273668047331307543491552781726191313134055448350781997336001208497442143960*q^(7893)+10994717533614590842693216771411051115906206105682665037310046775526851038073553676460310718092821582435481005660043262265014090512986368312130918479598716655889316385758152478385397667935891209864678227968000*q^(7896)-11335831666974062272616697764560691653549930459668928092945622935428998034576173339222130149838067755372675092497650404283687598154426664176012761236796610919705610201547516407241983072125375611200141372358656*q^(7897)+12423852710287755269521971702158503749602071199635270841949475426505022916481253519799611597420731267732892813223795064829396808661393029664264332320846065306673802015039898893938106056742090366603041006489600*q^(7900)-12809207273197745210730143255673066986922271589881453302229850951976270175599431356772304890351962634312265425459902551737420451785896019206581989339065521199497455221294375405398166974102683175600375149657250*q^(7901)+14038318946251951698581018166769887907454165183735610170324952151187455169232023997275110709057071014960922882565936873796664575843681798714599006843100958635356148680890906008730109488157091912787288998912000*q^(7904)-14473638272086630684425806794256198177349951217697453224780362845867559504781242095651154485351491324780796903642779080745991085042296612870630329697092437677159005963948374703968055529562826177370524650700800*q^(7905)+15862094033144379682740237261989978929808031484316850868530497652428203971105277077374185813130972642822430350507289336909591301570683029457282164873614125553140933674965406321729226233713402755601626449264640*q^(7908)-16353841408378671980922742828217793895828430547848777964471831080134132801481534162658588555570397215717498568229851655244768840621371593049514557627557846392365267303848605437293367074540235336804919395172000*q^(7909)+17922250734022074195112732954445610650850728186670418890049496503404677091611195906408259469742341949383958766850437726423645570415414628381518730813757197683596266449951515120759422014102453597278164554552320*q^(7912)-18477723567257411922037675222632643977444745867638909968661376776962305410175368664107645772898138268666255979676369411485133856395018583253793683656309083968339019658032059868083768704138163257630900223279104*q^(7913)+20249355340880816607711098150944991876263005370144801526625370614188952132660884558137072740165860181470336192994241668181245190029557313523263997658865404961352065707878126139047710139120573656041948802240000*q^(7916)-20876792560044063977447698469883777570470189491166583254219996386957612153102779396650917691818578541317504769749654532574341462376328970502862828761112983440423477651035431869234232390607273864223722058917736*q^(7917)+22877917437211972055941411029136610186359114402475500323968716221839836073405421256917251825938565057451406343676669730976405662725714923563424371147864885778868373134555300817207999217584738465349921187840000*q^(7920)-23586620682455022158860840644528988027704113173043681099386433454513956054550519285860861530920256234298766954016711954568068855844029805867064845656686463972925173524281622441581355556107913018160700948480248*q^(7921)+25846897428895231393058539792326381065706181166355744256311130118959065207689309429214589143399997207646212371206814283674868513218345982556903004593765274732953295659364052035030432884892728432594033293824000*q^(7924)-26647367809196205732563493457714976884710970865195390004542409829634467814819833397760260397406471104512730629821747611079259542080957809463606836902913914257373079939778420672311457814665975877830788633318100*q^(7925)+29200279246030065349110493395650307742474031270915585249527641188482225394528003118654156720253467054780288865222262291784100635604549915119912248183733997747864293442369980510365018689446362503223839657162752*q^(7928)-30104371653549673805904063487392940293618522077078303131040945324716397039545424390460972279578815026056122158973140229523491654367750547413366812318341764552830604545926141480932418566314926425698090475520000*q^(7929)+32987716564692926152658946101963817513384277265385441536691545827692537769064261473203876798391351893938710191227526106123857343716772956124977674735479811042903941093915038969381484868411001417419807815084032*q^(7932)-34008813795827534113624401262044537219446213867596099870486149598089292961409916724913859440296846705230737246503528925438131856065804191530260853230416579152249391409811056252036877645613512813190445184866148*q^(7933)+37265261964700396357726001046398171080871644471228371765214879972859704690486989181093099126897514200974182671635824451490552484479701466412247255127331639297100206777123542547846916316266551461126805913600000*q^(7936)-38418471184166395503078346908325920985685106710481317906681324161028960792033205243155665424939489961060180202343712679331547321717593403413246543196551621479878538947683483134851991848381363253076598287597568*q^(7937)+42096189642620920439889113810785519026657198056201448516656165365638873833583148715287342120394786592163191147942932503043147869799453927049613767471304377486556333630192325469516041252259621442277642249011200*q^(7940)-43398564050938743982338340536030543769868785054670248030783299668680553395113831521790412191256780811531447159078910324313978203136670659799690797566338049321117156794104118370462208748357729107360420079395500*q^(7941)+47551923655819872999126927762759657928655663295828881217051289321334231740135225804192806890147544650768493549323320030798879354514748591692024297776618524312650079908340684339417603782419095069408674925824000*q^(7944)-49022712585901025114169919609442411059952175162223229259230074615696504008744343402081279928991489772682766044246963620987534528018875267275560138889133780834800291013257678169194025717037119746919390427545600*q^(7945)+53713085202752003543120085595682048459635789831260857968487579380635567305347457068865276920554625922065738683731553500070205972993527777471854925708284847582209798562452481678710318404403709514193888170833408*q^(7948)-55374016283180813203491393695612883343599468758819912979083252552871162353439671257935296014917200156562466458026097873109996033253781611730510004818583995875626686359121548431380477328312512911787761243929875*q^(7949)+60670674169014521428912498134259144732875384547629768443328220080638971910627558859940549441258773309114986520246808314362963202202328616684116672273680411576841263454286650027610198352946816780249375839617024*q^(7952)-62546271655976326620637482728176811766371439242138708406888109261608390486405714437822913051211684460334679851691489548010530481918286369207896831535635395563333436321645342430962895178289416366610832369975296*q^(7953)+68527402112614656563317207886775759456445014742699265273634351208525780356302876492888051071193711930929091598299716310168012068703713082323471225886158649984642171687807939310715294419787154614825509359616000*q^(7956)-70645346015922775007643728593259698244095625271919748548663620436888996164221858653452493828020675650508900333369264290866865534982181969660000162240285140015973146671159351507730734578209594463375080449655798*q^(7957)+77399196053400438572640537428392305524335112212888520433239761065775819066469500745196218519633262899416735888124445979625407484684617279055148235976879946754936714811401558139781126538948117495180438317926400*q^(7960)-79790727272230228779533618902500036290621224749112502034811658443818548386988263089693738816531875703781102127158786245755870754877011215183051069760296801016449188720727573688547786599887079904226730258432000*q^(7961)+87416894902104740378052011278085822033963123039711175813578792424186081122247630472517948140021253840421404100903051415384240492163251933835304027324043332500352976679752224867217174821044110743379189540608000*q^(7964)-90117272251321570220874115292790361626224070300056604103180003446507336980646932813121551312197905192714531725905535476240307649991746335484423246953583996940026032734417464580801495051165220694816378826389075*q^(7965)+98728163149399143731770433317539139709504908922639209229463720573518193759970662895969455134211490153932737409988698171230755639165751995169328993487166057203666698428850582435199081255439348123959253699493888*q^(7968)-101777178907308539229273251518895877066420733745088306126815980189145126177469699412930489486899318564197080005696648115000553415626071670726569073701354663342060452212684516446789672454088830665681657184256000*q^(7969)+111499649574675642523103242943795759751537658637498796783669635319232545274273582929283755149720088087858534255735972606202364514177393462425320411838769710615516281437466888356015229802208567522281948188016640*q^(7972)-114942211028377458248318606067952389996713458506969383157564104484414890918908524048537786624999934518056868343047047008267941125170817950736004297727426249017999565603609008635923498953741883980397094700536790*q^(7973)+125919422272959054926520007666763633896163065621362328945789504783355587285775050222689652294761291660629525847244786416492623919228469419990250215374306381352449472019753880063184730451480877841516627028544000*q^(7976)-129806207690363958171544789630194551481711161776228663292561755905314841742117025361515746532703511302002476339986886671516932160724516303296048548344844057409853274396414798677333545346375734555623474265489408*q^(7977)+142199715287087835094872061369488500839816724171416366648524448621117568010871418476697788509987101588170298978181065003790147994191065526700009713713760211480175482113990923640748660658771355040983754811699200*q^(7980)-146587913818698168969736503292551695267996803361134152759432425850840920416013048499197634485328281465962883396889263686041108359422561781113789529380144943162744273447300171761329096763004988537998487555605250*q^(7981)+160580026628190479803034607108969293597972263488788441744273114978160401997400517447916462398255353464974848967246433351467977597033811695621825330578448479085065079356379441830798175369310993009758542144000000*q^(7984)-165534172852330547568397399787351345926546432738599195386147960874672999379484089683928065430298272285398770211480451286109220833352279135468015084426755420612050913687947621872405213679193178457074599518208000*q^(7985)+181330612534862601552937749015550756206134476268257125692963294316051076445848132459676971051421510010514818524351534958926952261870231426719644867792938305168413067294992476929309991415620445212659099734124544*q^(7988)-186923527724483113431299341816636839928695429628431764389172441639790245619641959600916542254381874322917308165742710884100254785377562368970085791828027949349907153679950187743221924445594448516799684523825375*q^(7989)+204756428532791645078817771065799548171347690137147984657024102938964289954235197825357587241853579291088469026716019272516319708064901284713801929271107088391646236005516836375286924088215482071502913527205888*q^(7992)-211070282259778334545786307661843977598193784352621960367859432334589266582011153792391343225276142667436353869856603903011927387020929251935473757692238620307652701644749242544032653703493401749109312506003456*q^(7993)+231201574293527838624433355183863816975528456886940781552261943942649711189612447541626962641099872359703284396787486530614491529978606309923366817217397350929781137210239231717887332011385250491709509516800000*q^(7996)-238329081719591904825201590581078325698894903384307073303622218198909357916722563080603700856074038502492278255280668389037583851782949649021380549446580753529608526926863528201305504009102155938619699977367515*q^(7997)+261054306545634553374123157694652834549796669589795377234309742123627382698921069802839477256894874597487283998588370814543560031289675565214980818221710186321880559522617841793105753256119194947736773872844800*q^(8000)-269100078702108898182143992267726511112014953545626187619595344563545489531493499548921342174847993506211210183426669676248619712090716560600742564041479889673399601141328212141360909803838766965983862374400000*q^(8001)+294752692467172972237898271939827230823455871630744409567574145665176117483689354859884046619487740906511665821441268334143228157046398974444307525008867712552693670466674620096809070836478061266532376535040000*q^(8004)-303834759027269626302634352422788946601095037971512567710449047405631385950437879271752983087816128459231021191613608973657408544867410602058092458769372387070767533214783743038374711176058675277803272038165575*q^(8005)+332790985202087382777818818249344303800517433415388452398603960153581362564308464317122264233266929921732561682187681574938686464676342997056252598110701909755448588085371864255567918450701669778699336076107776*q^(8008)-343042511729799542442328449113883605148309611657453086014483642741587849913998688370346826043636521433123578054592578717404506595820072888157999222261846192051274917448565655103128768027356843248181619654656000*q^(8009)+375726813526011567425084428956360773399109151503559040609287264751253348509362035268559790191472636315135114621832013139013859871834845085035464968663062856300545543123724139563213036653732775522861509439269376*q^(8012)-387298037981249375709298506162452802935391098152914672955478373306601259152480642336602494392430811563867983226332442956721098673053351648188324151073573176596838066079208413572020561981736574633171438269561911*q^(8013)+424189289387377315315837892508993142438197097469723866556014413401676410632280581646794196378388951547852833355865026434442906485490667642521342642591957618239517145070402580172159947441733368404620694323200000*q^(8016)-437249705816961085701353436529840878212884637974968650925748013636178392253049512418650627825216109374730879473853585372694324435906070165394810733949949011390658482597254424724503934256455100077960435319537664*q^(8017)+478888150234241347749545025880889296151321113591087501832149833067340733563109658233904713221446784667133492321669402723918210218695424351402005483094806064031778239937399624387452164025314729257622941165568000*q^(8020)-493628971127924059583924113960639928748776739218753772589184254253021453809588492666736060064943322663462998126145610890718677100736129251031618524905456618956267055630315485338075462880372257576319226675789625*q^(8021)+540624067893787409776856656849937633802882732874820119202832301933899755472618056211568744012784425942241214131032652576462917699691365615164240834816878152282420774910464503680999393902006559826931475364864000*q^(8024)-557261000684092559085068109494064744287394582747662283872825394815530072417525759912417800711881727192327356180020809902031653029321695578675339663904198689429554379251591015737985329836355682242736950736486400*q^(8025)+610300272511552482425482220200999648555959645378572742234093355397664028211502607613074663587114410386893216926444008582083083149049228545135846087472086858845743228306202428040136113634486501242807786173865984*q^(8028)-629076650202828221433630073465119574603682821384903175496457593528239000484177530380731009419372456173885660566515097257007654080849505391255188046282681797560530745618863744016924267553071421909777384259151625*q^(8029)+688935658919320187325489171096731667507772757540489347544909282363900086492283819369294889818245237176677015061100015433851596295094924357213047036857144276782088789144448704196235226606920229160223637143138304*q^(8032)-710125969909146320844985504261627271555051885513108196379569061606843172081633042867991207876297623143755001098242469833794858799720111545151446712234756841245141976733901117410037232793163368172525275152777216*q^(8033)+777679564052637317955668048458353514862465811911346921126045101301266585392518821288543641915089193190254691210059027954506939521222969872828071331544246104068000747391534189674331783468114720820148255903744000*q^(8036)-801593431929788876425136453743634117269498377052083593692962163957801146970810041128317555875887071540112407045149401173590895403813491120765151544751500114558950666979289322261843061941947596048470784740231313*q^(8037)+877828427983210116671102736021951552168691658240518795479075717973429489979968393117618472983458780889857121310153279828273512202377825536178039995598427480961409058113321070183006694819114863871116208137932800*q^(8040)-904815098532099657123379183428303641153275147263644945240390751946633833610401797360719697606794100665038344301899610184897753688555285316048491831556851276308399528480573328680498259619017064960497248002048000*q^(8041)+990844578108307871378965065330177817951582335448986237741311108125092879835788508314997096553792286587148752153504024524177291504309472010936712463483906604954757088176479890304692371045274403243577914608832000*q^(8044)-1021297978011773572952200411102696552638752122887046150906114438903821964771189443926470942050931227313309636299406624546886445367341250466958853772295427551484913752105616405296451703096323796177710301290984400*q^(8045)+1118377406431934698562575430636310999109329240469296230836344761522761896570973281938819128518226191511228848677730727957273783934709710965677334181901011911085551152924609021950054587882546196818534253779599360*q^(8048)-1152741846345533720783166455591969687194178496818096852544653438407832963351747151604353516914140401628550842688334655002973086915973230241256541891172830091952605359722952147438991088643209324889962511323136000*q^(8049)+1262287244112426127726700235909899368660250757613522165944548886163296088409429870850396224257993150057225604766834240186492182191411304737995717760535312669846747500617679152660803851133841071022708674685894656*q^(8052)-1301063848000151726376057131824477179463067013005143549071781911045024997290380286364487021361761337709650726433481890214792859653035119049414610578778716058919549099737377776002068238551733397823925329750183800*q^(8053)+1424672276024169507703526676055779187096927429383819446414397310956506235506023912387000139150723894343892378561054110995968626274198194437635682859838905234908980732324457301311411647447174979417414711056512000*q^(8056)-1468426229028487935363645506867874967103312302962505998855037136702615212961134497635748340423054092567718967641886436535648908481866763122528095845727724885574463287667156802474234220025407348031115332778393600*q^(8057)+1607898881534443101925157507034981144928008275665387179784096221973886689594707829348860397141335982379414898145943941741057706157091861777049743887929207473327362776125035689448487013216499098215305453871411200*q^(8060)-1657267600349966676105248120619279487831671450416976989573592184851457717881522750427091820969567894495083410175433924982882848593221232254522205642880930489848061507212876902344186011654674428352034233161052750*q^(8061)+1814635836645943816534747719523829900046434425294923506291530038860565269963511414399059906921957050434784771816136723715541834257930198216993125191870383803777840151370788599217343301856102386893032088166400000*q^(8064)-1870338179541686929825561460220179394660288778432544608357626653761708331605135567422114258624850793081561577143722646077714620698120234378964326036451067513396406587075572471421945975761007128705090136404787200*q^(8065)+2047892867795034332605777008419720659156296704683495202054561642904202888395269595682433944635233773914007955407115065832192243759369304924596497317987184918633723627667517550978098479962583927539432391372685312*q^(8068)-2110739516271679811686703338010475381262298908950786242058212225836667766323134070989301821828532260974180579008789682371078947612316971883818815093142914925239933615823201583350572608987328657710910067219557750*q^(8069)+2311064109706022069373025846827697078362359267120407139842734217278304653153043648165779201665414744795352769247171913836739970228173113348463424310402359371020335485222073867684321674687417126015874219264275456*q^(8072)-2381969270492091585411556963903199673732958701078270044220701177285935147774305343313136899547070538168513109843001638600671570020267773247164038971834965799449746510217916369621196147717818002639445552774250496*q^(8073)+2607977089662118320354612093826325958787588665237359977657794380049484143469191210227375242779630396928398276391570975435837798592718624060000260125695382193524866455571162143733021301708117947136847614843392000*q^(8076)-2687971684582974042615357816726408658855429854771493133266427214643918694604852217841000523078048291595100610242797927309972324882718060188562553751549711313698938188807168877938387967594863779868316165984974694*q^(8077)+2942947939353992462524866133409914821846234997661560619018905973621952196809375264392281375476157190385404096227962643850701915400949290661304155947572324348572635094594070851862524902031399834353801369518080000*q^(8080)-3033194471816546123656437293895511824826524064479815129301556489273771806375350571703636783912693013803179546395563191350378749892178595210430887311134993956653819497394788985878758822611409581617274348158976000*q^(8081)+3320843624221443981964082433285034685186781537197121398049420879280054325789990928386327138078147481431912218965563205240848106543760164941499483594825082099085556215638762810060621932759265674107611148296704000*q^(8084)-3422652934945165693705294612744307741002584203441725187353035951439030326084572949118271815560439900939741167492898820250161633239698151045609304645612825008778208475197524736258597341890272350975657003050464525*q^(8085)+3747152080167240444929362744478015891929006164756718462200548638087449134264626052190520744788220330552123538452830322259626487432170443854575644763778868229640365898837664463469583768620076613592154087375087616*q^(8088)-3862002231696102720858882938161130600707570930966105950588862613593962704834716532057454239131492261109819635475852786580072809083169809406688740173934275756313691658659751506903021176560200611178970158292992000*q^(8089)+4228061260106943216344519965743774682167703557239282872081671388679410877790637174336447036954515603625481825366402186798503992822596892990829949441236761662872681933651949707899272776725258570497210440491202560*q^(8092)-4357618819937304624255734285275061665557742611083967726067039411167012512185839492570248660646852722222356322192144805834144305006744867628980450363429774010487993375103782103432528250190315193703105375584779401*q^(8093)+4770548219614440884777634873240814910757204484086353470656765507515193075859190200013078785176277993143207876805534088711817426047571553921694511026180901814729983662802834154673888468765627158821587541359616000*q^(8096)-4916692245898329941578801471257694108579186894692580335010748164657033802196303152936786111194698394303189201825107724852687822608631301372393903667092469978688246695493001736016325650775745492787857205735882752*q^(8097)+5382479513719622759546590379279936848309799265433188933898248919540271680321751961942700707641953127576853003029638962489422283991553146150018712367498896069636669576171220766447135058060487456279324765165955200*q^(8100)-5547328585932939472417915152815097208150408205581929910156698614294671452296784640350718129020334283862132649381733641770930076170342353767162537400531089748360424293558413748250701679990766264124558430544631250*q^(8101)+6072724337726709411882926953168373781983427148648766785574848923703430260715650371971270325275213570096255009610925078219409608046422601883752285747169102508792580730858480835278138020705210144374745777395392000*q^(8104)-6258667017969523535859701555972429335296468811097061684365861757109178047371126740961291156899224564601212840300286980129793738213477321990733582723034244676856533606492192600464564457428372446872608657104896000*q^(8105)+6851282026016829171634031452708006818408730592216851176251592478581937127256795749250163952852982034778172233449847517752498114135496658869654731759119392802316477811534559086482883456642569471173223314855233024*q^(8108)-7061011185348297786244621453655697116629601439720475760878087522145773486926734996413426762104901922638386138028409129260196852360915048247657630026588108005120608994419574206182767266050865331950364358672814375*q^(8109)+7729425726728875679637587551508631011925546940339837989281367416481701811809622438949068727570461965435826645037480414580276342770496342226286626905255773971906914919802186851021165364463787151482020319007789056*q^(8112)-7965977225819007717240022030520934006286800161679615264304449560705438517638632531442144324899996165872336537836931052396908931610174443873665477990201627142357991289390432148538843441663109707771140418096529408*q^(8113)+8719864299851340866422070530645968421993490404859800923516247781607628125725302915740908884363069719725172519974429515637376732138826619989246756688291699375786659898687139117445996369343755432687769951950080000*q^(8116)-8986660575028781349767809419889455661925646302357883927789810543084572318590104733890758703673974986337820732738445183253298704413305987300280462156221517836036993912876535861105271510284229818384569320214330584*q^(8117)+9836924744838121205997455291923197091304774920211648665399043582134329680751967806853304004907488356734786186895998393991819652904144830833435796983745190401160809148310402085655377010178149061068069126981478400*q^(8120)-10137823920197186472760364868501598335311851782119962430397156573680823959859758937796296119002702845081772911879411318386858512380545533957131933951505092660501683506397162259823381348414132985372576873115648000*q^(8121)+11096757755022423094840424068444995469084940335722656820909229689371021127615803846168381665851322914116420326077277324038655710366930660581922472832283125021073142000150865432763226551347371172926841073924352000*q^(8124)-11436108979602802922865144066827291588306620409160973548231157281743234372196105188542028162732531193799397054103332593299147232017418263494866046580908755726921611577660770695143300414442716663841575389210707250*q^(8125)+12517569323940574153526339994970360553283529649550174837752196777261891325451324921931107635447646599715412992297512324521347172456126658245131452052267488093355593067130972009126114148780628688877552436502331392*q^(8128)-12900275121211241464373566206072126001788894508393799901082760964943527567695666489107786225058283179176154344551607022683613478266661398343527318599305265546424659754882947238925986452806565859846765621563392000*q^(8129)+14119881697801201922036785776460569323403112647875748001105639769832622705539242516355117103475818500244648785807892581859855931460220187926102642265430162276727304333981620232966853057409706260545750038859595776*q^(8132)-14551468214006119054791072378032860051925839944360860403286474517880244006544605503726990535246074514823447640790771490563036429679357247061065587225631421284584446160053465152268410701992746647285728886684863712*q^(8133)+15926827383932263324849059263696602897578848587590237443851411627835885269942551865679402299315842733731476446261611729307782808949139835392076564491539504587831041939039268267813302601001583225474152480382720000*q^(8136)-16413523533684885544705411248194632102193333460598616935607615962980969854991510053993996421621365263987566459883323058621268933226345471686190246596527896371124261902269606845652970251119147356736856117049622528*q^(8137)+17964480392946469243333099427456530874857374539753113907561523018223283077687533361044382974684304363586235618092182138437590210601635804848959595201695957915320224954689510551093012605841898370560493892227584000*q^(8140)-18513307026363162239900434140815882641878372876147717440645703556124112133302434748334966992606585175477337892705424017309596914871717540671985554149283742526015027612921538964103846396697439836205236462334039625*q^(8141)+20262229419154029149242409301713441280248712734270500006721496338316391956820247640965024497491899263286384828382469598539233547652373249293556240760730832053862273458196902744717470165700698137869692288419840000*q^(8144)-20881099776560451608061478083860391679986614478862295454802960736606536159939585441132251709335503605660085346011676965548245737559599645654886446112631821459105023366717956733458078358506487520566587040351846400*q^(8145)+22853198256812709573161819090863101845067173776424721324969005748707908053305542729915198582461698329277203348408530461878265963793964198384765254818004009495313889872543823026467547588533535101167280795789090816*q^(8148)-23551031136630451342825711036691167624300397627386066032454415555979659543566365002043290832996738007493340199666973389923291195585448755342517951529442075753891730956646943436503682812403299412496614881739999375*q^(8149)+25774719417457305101816390879167577496934489385152721479908351176033390676124373009383517287685696035836649089699042607817204879787732552579974044297201450306457664392426791681716260212997239028014730836860784128*q^(8152)-26561566662518144702118981294481672128041874531479560611471389438010430511308428145928955204917473259834618545241207774643649250932256536757269845685761840012738415822468083101753991705061800451212252799253348352*q^(8153)+29068867665153812918369289161769440216169659089927985566760426969041206055077220696491725251087760574135379253451883297351050355192892711789819058656020658769746627202970658006238968648865798948490186462652160000*q^(8156)-29956057774913554686584219191524306214618496125479723328528803084687807506434018302916262161916141939858687904355053650430997349163428086985716489716196616366278281621888494145095643707393142947298582087835649784*q^(8157)+32783061032609789874851843336070556180773153396548605140439163524420451195017432901353394088481535918171776724137780294885271971788044849606565318074777003986115975174417190684404442870328461074346369654830694400*q^(8160)-33783360936375610005025973808767102763507947775444539111063788316619182875005934215320134337790142716207058278977702542551989624844850418195404383555203447539563191022580684080508617030017617116814141726089216000*q^(8161)+36970737833491698049371187914478513534818382648987867402610517364129763124924082929408384517005688152573989314322535070222627763689402026135906452679460873489915328506264561948285902186121017697439987927457792000*q^(8164)-38098535116023639569534914418587490024621129787462604004553453442692005296763080368577555120598108866720289495809243532512250512358155580063184392556898714654237039486057866041275566344934556595435079141698228625*q^(8165)+41692119258385509689468898961015444491681518703174070482870237298673786382957919270337817122449178487766914200173438022910925542897795515415643873323099206202608825847308221509595940368955494096503446231655728640*q^(8168)-42963627417670374233654284904494138837710632521795690180935326877056679429706238211712796317947112326993933093256841934072237725670180147355520920176338703693069025719954414324382089727951604328638046498373632000*q^(8169)+47015068348589431359887540415110779567850501080126560398470446396325168520134609617105591284005627329637105610355072379873501509812224074802558261542320222393928034708119413158270839040216642285850439616824663552*q^(8172)-48448557990248541139615510151587202370928505370543432802602174908509428219934070945594193936157778889859628125872915726686227180446039510718836352550710024754280984700679331838281826104453171107514198273879934392*q^(8173)+53016057500224484704428991796520460160510433656083540196216328372713415734347416223744392630051657379274191084496182496739992355640856429506371828936093151381969574478564087444473062311316654532008384009519104000*q^(8176)-54632116738444897089395960008939803521004536476110193657707338749775519841488911288081056189683945371663581834311169587383480297107359519725226056207936205077864759452985689784263887633331934770852427426033827840*q^(8177)+59781258179977308977909852516040486444172039234124047084723784416365445388080773488450105683352866462979398020271646727771508136555998841561192283819287940564672848552660402270512303485180642470184427444370227200*q^(8180)-61603085926155818862536783775848529311464734809297615721554523401953571022505300050460919201336428364816648484051621606704206995514676163182049195045236166021916708236787682069323065193662822331574804973598029000*q^(8181)+67407768254510952277027212699864510122979759948846432283183310791858637514624178792891691691515036357687786745227510442822330754090669104378090118099611260430067130402190365914636556309907505022339217802380288000*q^(8184)-69461504537716654367862390099161640950731001660213290414776560144061064260352654367259631593376309930148356248992668251803794844579490590223946545467283039148707789702630957045746856448703624111696087446339584000*q^(8185)+76004994272224214214334180666285944317099528684181777235404814135649586199301088287691163218382197748683178730677456112880432119225423803947662439662936655812648276762533473410866708344778545088095445671971536896*q^(8188)-78320092256581433780532937441824147638124710374668542541007158673430277107896160395000109089388139734687703342768130774690602370636860775628607928760485234361801047851341521344487514244040689533014434868636507500*q^(8189)+85696208215641379959522957426566599734242359603926453261690796990089753860200678500394391800981389063786719717715716155007419069618092198499566019922204828090346680799078842278711403846859791136330720307876724736*q^(8192)-88305853166080704179732731619501779031586142666673284065354062922835670084387383565572054725610697029436693773820646605011226144685698882950744304283568656540080213882381948618661556266990919657814311214208417792*q^(8193)+96620300695681780771246302716517791907042596583184507046410311816039450240246565366999404590846950552665048867957161073247955721367797340676271264518865854315584313383179115396613891142612467577653785153857536000*q^(8196)-99561881803381023678485015089224123983634154155563340825666279459618746081199171528955460319744568855870971897272456278885613881540314039490060043240384198712079591437610925532407531502347048691278180042407561749*q^(8197)+108933755319599948206672406925277633175800008740899697804888497397446650117366311431761085202074925634478587887587769430880858119989312456869811295397686620260195654102416255009975957038856293969461083773539507200*q^(8200)-112249397041038596473963431776642942532956128018455944717436631976294990455429417306904123575751152905908542519079913005774233939488289079352041117018204178361146672550615077477485507629655647870506813273280512000*q^(8201)+122812872070980359345692182889302536127399848582061300888111900565583039340023305240502920406670685959162265622675049924532937028892674579809202208592918024236075145384906041777917944817685411420058766833278080000*q^(8204)-126550032470208165866877719267278669167397335393923606446287860914682835382595790605191301082256730097978675821268190300552680303475410746409817659092322711959893197811670722667654326711713119847459385178982717625*q^(8205)+138456271036096781367866937515074454434313225154745722890909673707546226635320338469882313350191204896007421571910071941128814830270178541633047371764795361928116714464339255741012551149360540935549741196510756864*q^(8208)-142668415560208868007940843916909008894081980741922679853622937891455654071881189857705478953704435340035553157056094030456782834710039466203088268738826516517269705187400312223973499721226129615489430384173056000*q^(8209)+156087711744886713313537494413206254081091555529788023591112440601772556079095859350456269621646836323072673269226907882937028430529549781868232378288577602840671687278572283969802873114183809322417359433191368704*q^(8212)-160835071920895152699317964555102237328681422102969587251564923376628362650399470035841636374200089602494457243586108690816043382568114517653670746201589889819428848769160554865072991922739339045616164663980180513*q^(8213)+175959267821501308766503683152734977916526738041209682628166944635482874037909942778285747760954303825808424645802833568490850036004610878157010492481689007334031848624035418685727928685954216851233883913268992000*q^(8216)-181309695553520955206095357037786621670971068277915607774479789768293916553095272493799562734845394949925911584848855691009737041206739431277567756273741823527255430908265726253988769866867631270721120083212075008*q^(8217)+198354901620454513303783752598269683103461830147370507205702510605369444021526471028702741035086295156106388448353951798701211309410141564507694564313785575747023082233187700344974690476358608833640606008234598400*q^(8220)-204384831105939279924793377929267009972605052537137517685697735424899013544390710502988512788779699125496172849031025554499000823122365172876693915379434714929903688295242628452176344677996637045311871725122905250*q^(8221)+223594489129074987790074923390504276201375790721985795509307186067210540902407981793875314560696665882286336442256142997288929975744327357887314112598123403271106396049246654951416115785189887675994796942864384000*q^(8224)-230390019920374865403129722572098010639291202318977473842228556272637081364358448273229653201579937585805219504595746322602834277735020395192573127510520521372041009551390742773569646511161623204572969855515033600*q^(8225)+252038351723158003413403763599566465211879327972176357342002786019714750119201120151236789008075588541335384096509856835558813731629950339627190850022424665953086048906535440514821828018055947593382082409151381504*q^(8228)-259696468156863351757822006839333671402687166523388325368829348964940998448038179545237312793804494473739534716294504892021962106844679968584659126130802794062348074852207977045435710740759817271883923434080049500*q^(8229)+284092358458027333684276953344302481126142227342001416320981628279102104769368988910577886469496076059672863665220423513344467149824510289482424789122257061015538873170181893242094756592118222132765747134122205184*q^(8232)-292722302582981916025189552046940406196570692547138951906952929839626130162812134842286842563351395453259025408790913394594326203709944332562114173683191142277567239555226190417014901937545536846067085336053121024*q^(8233)+320213670560169985860847043529873422726345875488502558862462433206308013516754209522145654899445708993291865659853655778078735560263836874838713070496464338835494889099393318325944087964900395751933180960102912000*q^(8236)-329938487842159035002435704488645413279873498649495445797208244606339067381967559003449862867182388658013264059307198020238206511000104586757887372256192841910376695936255036693699327004332210346521475884150522521*q^(8237)+360917208765992379474967029141803830819100670678330835303587951986110373131380075167414752171405827987160989326554321467240609918364296560483270211438278807863523032362081171226368266631633953272653986658409881600*q^(8240)-371875488262737203578349354376243977258480942602739298544171837255565584981778539207139756576744826962968302180447284317350950201153087022440920266652966790450132704640245222492627708655582528788027731042729984000*q^(8241)+406782934258655686935981616191987580599986475365991402242678903921339554745987535142355481782041767949243119628759850650646074933664482214897487625406367142292961561196339005553254618932252090528621750899088640000*q^(8244)-419130767676371813050813046395119818115249971277686625187379566264126148487301779622409919244125398086407408519766045893086845779988860357970993020415404708334036498121034538870177071608715520311070272037689070425*q^(8245)+458464045321482649808345626057869753313269045175321106375335801232954822001424065376793051498475409091004359746692962414763461110501059623506093993977929857451379622808565439760996694285178292475937775820810218496*q^(8248)-472377232421554281622313387129791018617574180442715751174445570539939017656187892233505036610495461239495259359387223487219803147044902020933212770400203157180699941956768527052863650943250182692299639246577664000*q^(8249)+516696204614629031079578100052264552045658873163075841559237480892449223614222398775483550114454438295505695442677911597876750973231236312503020317671262116554575520676250198949867636079279223289430957360913661952*q^(8252)-532372735878276770436292888558831331991891208311222043419830892311052115295431019881897467565560025120256127061949711900383699629691396836397113852577786804396827243118670406772805632698693195581504067691526386152*q^(8253)+582307926367724982607279133454997803509628752048929218204735828990514748082686142711446899818489745386067733493547812227711429128269252909618194220777747445685075992815880975363074340390547802196518760535162880000*q^(8256)-599970777695524635002829213457303926518735710271689490748386521331140268408483833918062942477225652735501942981101084233513303068895066302076450727133231713780237505448193005143694833719244735149128675790945779712*q^(8257)+656232268964198285919609431108890408372318145328560272204789303267563885292847575007229803365478066408096644777724816824506904239450008673360097583853232954524808241719382105189044529858985752688876887021747404800*q^(8260)-676132547539498867424097241239441926621075939597832621634915111979075109045198569241336989900253115159316347425482177895583125402142723980327606856562946377788079950353292159167405977103875323714345445521836291375*q^(8261)+739519996596949721954861351737712000752975152324535946526048966158408714694016249398787991558377565707367772690424760198679988388608828871562644554454740636736111690022794561200252246731612344729747860375145472000*q^(8264)-761940481937850921180875029073817690492878159221951862265651431587421501295456584046819388405653811725722766236858046952334737392867026062514394538981408710128868963869048878826941317682665909453851641277851238400*q^(8265)+833354394151765850567111955386741315001700656206619167883819676587177674248134821453985454422445457306598097049424749372452157924670600405856514858455910571882197112908579057215895038407297659886523640305046646784*q^(8268)-858613523883047570521225274525097993806850846716822461736672546228571734202502696575129752612714223750365245878692984516955653784713319657524325741662904459630807695495859365874006675456016648868184947703788818125*q^(8269)+939067942507434308923008216004024731671262643744186671476948715771679645121816806744576747231924364662281891712847587565277518776227786848231581442245463560631186946390285022620886735208448048432504574948558405632*q^(8272)-967524298577796490441821847460542087164981874542071884442565541922257037652788523224457131650426559231530334446663667584280716738603508646048195594973187385724433821744864355682216321018125421196839729434046234624*q^(8273)+1058161087348264979253965296956133655064280173163204867061793936333530287425267159876996819069242911749901926803620282999302243003877295700638008982324732436242118791518413296147576748135398655090805191099286272000*q^(8276)-1090218445385005750722155403960597028709216466468247203402408903158074377079719465168474446567409735481132123523622537425384299145729354209746542475811850320997089006022821440567391892629902120201378574369184215901*q^(8277)+1192323363723459214202371714618319098740887347740102368914734567309024789565595428525715144674160574471680528379384003263921055803276688498554311674646848434696967458204394921097982160661566764507901649142288409600*q^(8280)-1228436376052495302712021805218623464790656355871245398799249068076711367106141785225762438047305832223197973318601500003116532909226470045457351185766227295506710506692607243479695335563585120954859746888114176248*q^(8281)+1343457171360802330835237740165092998708603203169805373652498114544888857378100290465280902193497711609512134939238568815342794699569987055566012273924997050056185179526010135612739600432301109481690463281872128000*q^(8284)-1384137763032867796113569339615775806249349053481420863238876874957895469687701009092992370920085812146081025069634901118904530280946137168655358453409105837287531479165818339106909517131150731801090358823041709150*q^(8285)+1513704532601736042637580681528835042914410576730359539234226058090118706699102253864524142213640415467642844893858675270378506355648763517384323380109969447979296441867155709642605292588011764583892944917466415104*q^(8288)-1559529099677262995891314247138384111456515917460482257010717210509406475715167236849310042305487525924733946408741388092103516782765350310069700187440558106428851109915895209760600944318419072526848893506928640000*q^(8289)+1705477206279402823420247167291333449013240076135069617836888748864936752564315755943139560475522283246619083905187112447331268790849516725399776830371686509890880815243764798337831086780180823658080149907568869376*q^(8292)-1757094716771662867165203176221043948852446912820476949913188410437510908234525434581915372457162422039952315993485048803207983138882472338772065272678617306072747319640951513833030526463597004894630315093827362236*q^(8293)+1921490577482255833474958805098289316910148423190794709896993635036937615272975521797739192009691359033552958426420340672252190459157434123248318748804277867014512157115365621686726005389331806344386207861399424000*q^(8296)-1979631687894457619795412310000633168555146225885371946175684230195662669046017180131217307670283923538878064260585608515710274167308951076274871481538327316903569217563113170426623962024927551778184701159257341952*q^(8297)+2164801795575730994026373024011169095743197538041414633187533599614283179093272055985514100500225618435917789273767932277876587020272365823591680653788539496036728147463959498495289642946795650001132314208541145600*q^(8300)-2230289110065624143917479519835602309823092647003189467841314704084389814768417775792573791378664574724731632057023403784421683935149388857055741477081776007791893825292088589696777369065921675439230096294686337125*q^(8301)+2438852691815420919010764598689474283040701900430328066810313252770300346762765148668304976918607694844860712627250230298983364429909427275882135606243217042850205107282106957060143275743984916691445865853282304000*q^(8304)-2512612306874668511553427052122208022779652129085971870912054221432773152195250315492713042943082658112467443425559696200923008912618639433990982731719031533723046215653968246798321415842477485894773068969905356800*q^(8305)+2747518074188882461043932317029204669485359388268392182979182748709261072718056443405322963283691911348690479591802399921504909067564811984398168145420629348464359386336619924921447466280351283096844150325204107264*q^(8308)-2830592569552226003825238073854322646405475976514559937338007371945285552322424901715334847124982326456422099561687470773520142834349543954340688177346902284372199731062580272546753479622314963280382514102783555000*q^(8309)+3095160071682013834278587503031028316337816819972057374223338410217898904765760420722405029384140395231848942418196524593231787088894409460510191526755058085759152640859586458554655600946821003064022136607463188480*q^(8312)-3188723128228311097969678789374343285099713734197216618490614020299354402707335148244139718071488931530173052657661441506853809150496458616084516850375213233718460721066105935468610902996256974143358748936271167488*q^(8313)+3486689284005324560222375205223157626527081065404754651071118709020151278614275441516675242665658202921291281560805380941428784055218634756333484591525229474016409837240245766489115608344303350465977148353968128000*q^(8316)-3592062131954535824808223212311014972124808506042143849523266091675859615611154789258721845687287020057859441900626201991798931862111633740092007835102454645237478236544261982101322281172162920063975203361098185425*q^(8317)+3927633587087960913369627131492196650004122050153339697861563248249791150154894542990048152361578531496619954807052823249303856446367201087867396694301884592264244276044456365634602079004683951433630362055686553600*q^(8320)-4046303513144895356214239670425303759771937594190679681522005542542320322482982004071003287094533004928857698385004203749865266221134271123864956096716410662465115577820281981863870960880915241922778669616922624000*q^(8321)+4424215550648425391764369304613689982018881388071428563446111052974261089621717435682721993739043687713311780155180546812086087284838591080086957995774397590283597175014569483227858422692397181091551388462692352000*q^(8324)-4557856721243720679137550149742929024759613599017291859194641915238249338541725156559963695840104237947892308479201049195478550708573230215511950111635432857727158102284007180946530795214974166253589098075216661250*q^(8325)+4983439543336396708102521559595383560180865661753264748926338561492238446767660347594688040854350142747422627055476823235640663198494377661928208519111425570684070558622979963057981291554662245073056706439917993984*q^(8328)-5133936433159101681110265659677200409052462688797998784903275486208491410682224382210291991444047446616057091230202728707221635147656953022745534719170892430914939964460989762881932398738911798009189423523528704000*q^(8329)+5613189734946078165604780889262793294822772286671294609666918464963127298945732131237810728174127451336959566443873433420028255259627099648285373149317209198069515121503950923983637218052755828836429602956732937728*q^(8332)-5782663485990106954395438827745299275426823797870029107403100101395029552948171698365457435809816008285282832362814158119777085559289554514783539049643364368560857375403293697024635897408949281487139671600579058563*q^(8333)+6322340355866823972745255572688317675265998578093641639094017577352856395793035702477303478156406685134139797236361266418223782885200943519470475483727972144727035706063699466391536849887530594618268114254888960000*q^(8336)-6513178432719658497670213836808969773557773789231806975178871190829701705689527051881081093170154823067649587583940454496135802638086140667273112824039901197792300973050908205222267800396836121773678242890617913344*q^(8337)+7120879743327774598585981670414069330791353156476349712224555556620449301362220319118903761938338825310906967954215242227657586475582617567074623301848650499625682588795209339574979959940185018897659569745620582400*q^(8340)-7335769295969486910641267992132375755431702246162656472436823751860162860247218814918428281765540499079335696158238091268916550358233300402522613740124052559842319055077093944823588001926764615749873110028904606750*q^(8341)+8020049894431957578913225785722153741995966369129937463751496682036033108980139215155705569657453632993487562859724906787791689835472403815026708789065054481217508631084831405510690353959311675661552097512251648000*q^(8344)-8262015291010000071888383778572686082572669521096167514189830652286821224153290683751395955252471480968098124628074310046617561933322458913865296337121965721390660970712080157961972071043735903707491906531804774400*q^(8345)+9032503460071163428720585437203498375885834858732090118840174628512170740344935623008997303947590296124577455537631908989793187883493089396765706449499855516764023330370169594570602737638391651821754120619731793920*q^(8348)-9304948509672734431680862198108536262463079455254795044707564179196651718516601847077171722400823393407456439311648202925188525594575160797572633450471394767450424913505523514876152209231521616843191871803708285500*q^(8349)+10172480354498037925253389840264149233591057247124426053942965395357119452855607339589155948820633245747644055361393199895106714038506838516747696678521388290263157029669106953940495541057873364392480096551164416000*q^(8352)-10479235804645207074401235611630842794012824334763287774305054773311214479220974167903735197948844584782332776639826739930146640598771810174154936202797751891957913892069911281941147564786149131801696122511249211392*q^(8353)+11456006425900992886630086059775932339259013411415499065956045525293948864524492760524550869864977672905980555606272033114960149458502985785789311134975822459015587228185323781963547207307783958869403565946214400000*q^(8356)-11801383392229635816154959896872549628875218283181023341671254205835138106963910975287906535580363581157743177141251455311499608096373945454739216177346606722781165785155016212629441179833184051588414739246849454377*q^(8357)+12901116937482818289824789174716719019931922957572726185533082606978644059004732888174272335935675585734479555949834528274593213567291070180825707124748834073458616986048422486619763004058634790742467049465390694400*q^(8360)-13289967004829691015311622897956189709682251723690906992279797863601742511205796720356704628614129762439980108506264136011347660291421358123437001378914568719092866802798539061525481319523395963801985801998692352000*q^(8361)+14528107950444956394970060924851883751780029398142138330753661427812513214084445891847783385708686386782646382105790625193085096254363151961238833898900394709967478116933107849227833320300330986597003269095665408000*q^(8364)-14965890776475820174280863566151235765518433344555361788615637885322024193476242529837351663593410557630383519568783266808240146109608284185428298521330995207392106205615420855220587182023086233106166792280743114525*q^(8365)+16359819084599968447312227871374730564021904922730611838297881974655298499558279157599798905118335391034724330876992096805043687040275577784726390587253701298542054189666143950990453207894973757313552497807303438336*q^(8368)-16852678440421557296692229672326389412369288222410996554442009665786631078010721077252889291884992675149418704369673398358215383991075395669981939253855729965185090346418906183452659131520269781369837711585312768000*q^(8369)+18421951564325873879582111660641944130366272816361253562354237142391330573787524878259088156493804701156680916779397155561243448307675763380560731852371020736691897690042983520923358747775038236817752506992776323072*q^(8372)-18976800862646824513283068151801737145883791269317769012853161448810646686811271879255392058553635283322308835571366167720763269422029234414358937007867518982717448434713251036873927780876244530583388139480679731052*q^(8373)+20743425943137421164282624571287841241952294401663826945029344299811811898402302423768867190723139500389739215875399001058338389057147895391400611568307715462131806969740684386393680406516888255688591386662111616000*q^(8376)-21368044435063468400108014892296506303214201951387440466720471764710233489442700204139183624922078996661911335841805820868730297449426306004166020529404272153092155701345541544103666093463629997908174591032817614848*q^(8377)+23356784445909095608537966036267364664793995677998729476743408371890242289400621587402040525759704127929787160677505223209718062817071959957207337672766640662485191044653996181440052944770519719730686133070108006400*q^(8380)-24059925414157020611470363879831746936090757423047354925334049554895325180950645912202051070727051862452924129378561365416286055957758007915004747417699469201356927236465327823747094930281508755151184588130041063000*q^(8381)+26298643481189156565921237645092687443496566552015661352821871622904351820806308371378721352058560247733023312378712199474629376347947580360059381367924334691766141052392074621123658161350938566842891806801416192000*q^(8384)-27090155922383153181500522519812778297420506403589946348763407248553015164444124393152901530314280851521154853395412524283824782621093966574146178715082206641842850543041059485971766371884494236633796073282548531200*q^(8385)+29610202565458618885831726620851552997904131013860876651410527588725898636081572327004332570564761871363706281357906403935202224333699738542839308351390318028058528233622593095584848427352150965721575727351232610304*q^(8388)-30501168039479828986815358745179586676735421657033273807333606110015487214215037757093073043150495429884266160659828584646293958250285488394304818693388425954880094127183066567794811572058456378509498134911122040875*q^(8389)+33337816676011433532076492344004196188720467696383934368416629463664800969309341807856457649767362718383497558521118612644824600760976037426250924041357947368568957063298167872517626256605211772592814560297723019264*q^(8392)-34340703208631633169481102564825672729018678596036680678695170369588788548641162930434857753636697412439617286977765419444565476079097120340822331459353274486344247731578201134093465914150542034247998603458633531392*q^(8393)+37533639919919023947570645239707581376729831507020393057932234027283762806691805266233897345977266176302770665218256717236904191404243315050155208457552668248007783851426431609142612231942779050523734201641055424000*q^(8396)-38662475078999514779979651501416685988507287611031869181011931486902716255550685989363801211518443465655329469280123154201243082379022117781354256267758181424636356810722463244904934505203395776225817682889473314883*q^(8397)+42256349385152584245240608589933230511778883394681969343046122386419075156939683579046016969977949236611407526252057764672838464238331085609908671977038091183101190332877694227156337158230881047448962764205020774400*q^(8400)-43526914913715743499821231060663213470840883569159977107616347714222268241587594612332112347278771848604421675967760903155179655477103651040462438111546896051444322147547541332560756670937406867798795483819139072000*q^(8401)+47571959139691074566046296120121327206064299017426125426540091447753441163926572997249880960010624790195225986641034623442661000641118060480911969609796814426289872575875696660389148341812306667107124152986143232000*q^(8404)-49002009824754048167214530670365884910203260446120548112533221294296629057554802906670713627557121601017032062597660745116792062584652063800417634295574311166463202504039322355795622422936528261116727181872210441995*q^(8405)+53554735580304606956380667386260112750675866702696895324324603012404106475319055487900094902255543887736330780251197927382004281022528979921279622708366419103287063272287408702749913183526259270587114635119541679616*q^(8408)-55164245368522740388976613334850167473109041393604631008562096257142297472166016189274551275061054407134208249240927710691389214503636511106180176229781920362593526167416907475940511735985677979013084501822853120000*q^(8409)+60288226721478817292329729924897340593483507373916691600362795884473581196378708138967913182129592306777659244675045881571201845207670018166262887069037747113884092670708923565858293067637715693326000390443591419904*q^(8412)-62099665465896439503893594799714312108709080010311370760828150501660701330252516705028083619863709148156747046231116835830307680011341347396333781114872611461396348056907790188600193114469537467705230567381116019356*q^(8413)+67866419575513477871994974146916151120309462413639493096620431630975902496324745750908099475239785622997873645707365285166281624765983512994324012825628305920741493112008493617424708869629369636716795488529478656000*q^(8416)-69905064217133706239274720053853477689290456488170432729784694082581031810624316704009027530784051809823821217105593453846196105454301548080743737145442353573989627689654718093898194810653510849396208306874582597632*q^(8417)+76395041528390878079478242874798293431545578972650683612754476644720923432020665935155899309286017386429870706471560279390715387472037216235158319578524878184280685746698180159130938456075682449725562813072487219200*q^(8420)-78689325987550980375582497623858736113399546567105612495856085425014909664111411447767451408809296161659259526703542149921554010768572985374711504883827352684002968701518203163482406007574416636037508481273896986125*q^(8421)+85993023586380255024956298063094084431185770467037302039249039091088079743349617692319303570281583642060502260458149939133412251867016894279525334906353247197885804244358723578617618011130502961904603723678825280000*q^(8424)-88574932168452990586660672643364976338120685541366047976472958381346613984652071316354009099900962347120432630261925212534468376650923170531038470580562491835906911242341740196076687165025624757012450405937097932800*q^(8425)+96794145582269480037197188929409975134823579319147549912790401687763321862852063909605636680561635299818767973214692773908914223672505610564744830615928077257203283708057540809670023255262175035948216578989424583168*q^(8428)-99699655297189538733831259564262275133745842825742771514466531416832473028381037818549868151640835381182869314499535448736378806055710545516636728865068432871775750808951616165930709967654546641606294378195550634625*q^(8429)+108948885917631944641672867847865307258248028492171880954843135224378367643242991102973556073645110258126712580028966278597990726369292947229490900841811135650240971341671721726189148059500179929336511271195261992960*q^(8432)-112218463781240219819931091754779401597838119693785923101058758051948353240858155879853149942084524533332098385906117720767412410679761287879878107126300554551572868855967143968404207717166659295944653779365207506944*q^(8433)+122626501212379017781301285842987568161428352907113710965288552201794408431053783166528626847713984165168840402508379144682943855306292966440241830781966492132142309200390430411127344616782473239686567232072035328000*q^(8436)-126305663348649002648775973464518433351823823529125577883814099788878453125475712074071914205821398496951422501029007576960279243418968190713266030589273332641971952626657320491510958142262922089244485045521076538646*q^(8437)+138017364372900485529181479870373026892751693877267964774476078611186510477071281099114370344748423856251481249049977740005748691882266707263696865234614506401686035794390493533548353231324757413748750495008308096000*q^(8440)-142157304579938376734629695145684047682005960984921241820316390888701408051617400154832956540236050700239151448559125220847671261795360181199883205026802799205879237000540395821254345211276826590471710428315672576000*q^(8441)+155335593117900405559989635049801574926481716790541207942419018035398471102715930853747775654648936166892596656222112524021260151585385166017762845748387023032086219717603484348914258243405068998273766184286874112000*q^(8444)-159993889508622945396092691594010195154685236776622983787233645545372555388841473959412323376216017559853147341196813234903620735410398382224387108405289192110566787099612476778440862417747610345685427440112363407575*q^(8445)+174822004964368422703724332636272449244078656783330380107091695124535322935965287390879313942135844988446040056785795348927595175517212659130236305587326850682234755577980163856418550726150521586431353143693217366016*q^(8448)-180063414357794701714933595544862610059641492849331811255498069284352951233085929857051510643939487462164808309388133703337632690685839637963542348037906107079597444235621078190541585456060006878793498523375484928000*q^(8449)+196747439128634455078231026608190024254826859465837735187544634388817535335473755699124018966169836115810541642431656801609766829912715851837762796697692142406602036466536594362981623633242827024335380332010876370944*q^(8452)-202644790064191966511830333598374901381632650931264013790299968990308322983237795598601479855850061946943431044556250751110706323958186181441051507111174680031729469182058462414243498484248853903984038595915146308698*q^(8453)+221416490799378840438795708060724139577872632584541049006174237216296717956935010811601797664128116488993412505119579019149655352702359006957003944456106911336958433898026585341773323161372240467697132399924184832000*q^(8456)-228051687390703178088123999611397754878466298494108811955868190864659601606831563557080366697111758858871333991092121681135827532469696429149939126284857856340491126656688335803920755313668987055149170195729465638912*q^(8457)+249171708858453535917933700612372189941486002563053585957579471958819807028849370981156036775368904226936326530320710300510946071147255292193565465975822233743118572718399555313489138940314284544153762038582220416000*q^(8460)-256636859213026563665643278145912259134903640792572413841144133359665713162041589893372245779216528120824328228141206967454878661505198700512375564144087121257866510789061071190309396014836301446859809483459031743125*q^(8461)+280398314437365187529909338281695446102639180549375322359324404318657504470250782804638047257764674871080496269511585554392960149413729129171818589897214730318271233234055822937867136101032101974978452259710783818752*q^(8464)-288796999064391447495563389225813554373551322293039436113795697958243958363705249268521926308219865772085275601446448973794800072221182781240482860031287067057167914908632034664165535499517757628209692061043595673600*q^(8465)+315529504787558067006807710607143405892832296717705959948737754618245208816913419506517501462556650776065874656886626253371903184385380927456361962590157389937724112114021081732103658459153755380414776490545238478848*q^(8468)-324978202321632167564397613234759601970747434214720552710949988444830942354521968439881689832794916340457761561095199076819354008004455891805389029067574535825278059513764188520594127117974817941036121687353156968000*q^(8469)+355052414906965093605369953134402826880409595334182770299241234769886469373663456859278017657531007094618371736072699517921913424066505238612233308990839838736139543315384823327549804042491764078082337549924083407872*q^(8472)-365682104615054684027236251834135812208700259122117367910699005002790411105900800588092089311555106482945127734378438769928658416066016165773399216505241072496941761500320785456783196062189589751306056665372010938368*q^(8473)+399514818311173086872480298851416561131275294233690231054120331492311287296865219204419528586071131798138692726512176931433317628333520631619410899233582238438541535605064621199019121038350427296758729891018557184000*q^(8476)-411472781254110434461195113561670610827474009587281363862548992238944506573735134346533830568998692887676257882038515826335979844461357987244935266931022803465566918302520967247076071777499329428739013290262084668034*q^(8477)+449532658385671829536603715584363863233989341624686994018964483928302390518503896461400367501746985443305263047878848034023107745269449257429044542175238540219904189657134722889624870866742711668776076672556302540800*q^(8480)-462984501805132992766772529943523913221090872186172211267716145752904535432017542489423749390687436613465770100223253630757789654098003163771436204566036348037984929004223295781520751528522240713883140182766739456000*q^(8481)+505798513041531834968103856973508049206164145038393616244781870740533078921124666650900247075705463718705467561315215115027496181747583856296520467725061668923382914863558858277134438672094222980447819589054926848000*q^(8484)-520930445575784178402979301791525551344698952365623185797195584483107482158064309906420691148234670763021019968921536681541545075647863770853694610091133172053410665374333088825789336528989512677562958204354937893825*q^(8485)+569091108072610686539602871287892060942201122494838938515589349745263091799533492673492177259624471951412007318765322349604162409459236750458956148360003022876679672357724071767516359432037670283939388267933443010048*q^(8488)-586112496809989197382153263493768792437161189013554264494141677349756302761066392344006683601113691167900695821075591303461650509742031710025588992810686165947507859961900398977796288732518508906842856612803051520000*q^(8489)+640286008848805860507456473053571857582611247712422650245105248182574428189305101871847721809963615076381248248014680079757275483825721943939953309190331475384941575849325541913087886287053571033616578290400212143104*q^(8492)-659432253052808821438863553777189763532513134044449921421622903176626089208231855120549580767353686201588363359130105223071958694195987424678468287027604454628612545458761330858778750530826194429454623507564005842171*q^(8493)+720367635968674758936920402670843987813814682400940239121888694821662959125045639106920486882497351313442249843974597994227100590078305452369952030682290570905824921571584228447651791451433467785931379035272721920000*q^(8496)-741903396604245402404980346084077066683545111604218659198991852225347179336754164754147358168799709757750585014807199174952802890336069168838034114061483816496872011887336750778425870158993966195952586433044964311040*q^(8497)+810442768451151569507266114499025098718395111259693327378141461202257156999683745808715113747898859056722897720523895990891655437931473319184382173258481422596695028141143126859834309821426372051168803177508269056000*q^(8500)-834665597465940919697513244623706979163628810370810842364474347140574504302101264293282173958455735126515005430355138178417392669088962248781187510897348730584618130027031555583668535752897151895060305576967284778875*q^(8501)+911755718211700383586533691017560984525346178087756790557268454824612824517428574988577060118402310884017743288618845455787515471427632320056907637145573788162938473693441368117558119707048831586458376654889368960000*q^(8504)-939000136943776753700947924653562819833527320437511805121810415809944321588951068778272104831374022173918178224172763052233287227620339808993748077786079323038944191199478921507799487224970579810625799887081473638400*q^(8505)+1025705382214247763200009109991668719019572091000180661057769636704486801398779417070381493277269897725623896947411944223598006344418255914281716681674802542329421534771963287891706105688279152639947907429526452750336*q^(8508)-1056347464381667968285239170067764259807299218509062378674256268651481108813384373987452969653975367955569682784696833163824634670656207321430472667892064137880430263706680037965328980403727080521752407654219683079000*q^(8509)+1153864404121044857048840374131973529471400622714218136090775064733953115214932939263674738044096505271585234918889585072688836413169816635176896089918568086392095406893903485452923260068829210137793460197011996540928*q^(8512)-1188326925680688717168937652825677582546648715163012194448181378851918025643132131919665968808932820436862859967958692665606192164443680618556651535049547566604921404710391072337386750303883025995072070912511589842944*q^(8513)+1298000705819903899498255099827783976002355378799363870187528530132379622337976599172857594708104787730296783742537068662190223361442595191778384768567585616663177893524918653501454925587213669477210154075184558080000*q^(8516)-1336758931654764499562779781344763286003591878318406597608567335570665924984771056561466760268583316987039143272444622457804007912269074157050446451419505362972784506645699305869765857213300351440212623066094152716815*q^(8517)+1460101681275550878474320864515978465463372556101724003755886224657001231957658935161689367120995128365688487378693106205873956989786211111032297927846509875289722958604301149073135341400236245838505436958021211136000*q^(8520)-1503689867284268443421047062868598938523012300834285393102044449155596229314471159484610096966711123647653991472020899418896902696999077090594774647295804997609867954805686620215096995839418206634477881169018789888000*q^(8521)+1642401381159588882241858832067255428290135812926158352971227268471722132648107755298227976843260236840644124809084870010150872508844007393958632709467541457178841784422632091476779266414682175632068992328433984320000*q^(8524)-1691420079995020661088894279571818175778537799794083995758802103647823564404784352034832532186798768710599848862067293939128776082397163097013793963036266997198689420181277550188324584115155930127373658109652460366650*q^(8525)+1847411057144900001381070514006842945593571824300546787176242649361866849796175833552336536083095692352555337333868058924972025351220875898923641016729269712628535097012091551428561734171749514979469755179079169114112*q^(8528)-1902535326709680409090448268050263079350487612531881912539657409732199418720957925426682435815494678309169647149649829390510257171555390496130836784096307050999629574761322103463916773443351188361250894393829584896000*q^(8529)+2077953480147454456534955070429066040472781147375163281599678088944021728512352088519546725594486281836058469719596130646411054081219191448105986332178250477062571522957093041693527223150061417885788997765849789513728*q^(8532)-2139942106149437128198084980507576723498346484882957031424440218981374192298892866850773857429861382321258903194987273901968927885309848648626174228034701818385756576711134734436667383644647932739244146586384072508863*q^(8533)+2337201497769986498946388456896963581552078383737749404530229837643554003321268556955790882082225881145635456913275811116421432968046083405872956127803808005755205736222894948003847545475047140344943954402385264128000*q^(8536)-2406907355332597949118421029854376612976513187638423946728863297529060172742718695360564337010319455450635006497589716087372190887277664934033179743143946443272594920135709038542582629490633658217808230275792081354752*q^(8537)+2628721353430788633264475529330387836692127588316536334220971478626405023196047587701323220082177253329225137789818990735801546717790211378682670499120572875493348201301329427938317286890712197324143962590930246656000*q^(8540)-2707103048126066464308404588051067162017768380204720788582831711701681683793576531182111652455642767912258690055643573912122342437393996409402341529930629656736180367298302114111648844545467086048387475638086149956250*q^(8541)+2956521353913406121954438308161125023799187611219579247388502998736289950838993551794478595663957809710811035798982071816993143057136510757715838557342696332898003620934118375633413858293523208542260516534585582592000*q^(8544)-3044656299844664407466496365720139112346006128964444994165560149552585318100160054758622920985447868913328164395849298081587902877448957535170168808315648592059546081625806729220123668558333283841641076002565146214400*q^(8545)+3325106544209388945764126896476224386377852279102718296593519547275870760557758263842935800519319133555907395666578333412472729581595610331776999501189300427826546765850741605560778759706320109238137589634119055310848*q^(8548)-3424205656147021151428485161067864468893394462464796525154717185310201814487068642341044661167201255812647044700441619123064854925421662169698650562064912960583309061993745835779619536113432877873172906722046971003500*q^(8549)+3739540129511676052992623357873442566085805467763873075551709313866905260967720811146964116715440348776610997050674093653041218974470097550816265958909957551947175740650992169600122588274916125889415788436028283727360*q^(8552)-3850964327838760087412893513537862510099168812681030022712722394426551987630078918401927717055289431196656142474974194183848832219741300150387190242086686405114981090564253011847553913128160778043281316261281164918784*q^(8553)+4205512475133747556461424376998082897350464800914100549657984641071238280971656659797102460109935932589493934627098850073646115321240903336804551395245667454811859737139250826244522778404522933833103672887889604096000*q^(8556)-4330791226778702971102158195402207460500875257266019394493081597117494736685035480865403515203514576100995284194847143954131504574550956086444539338126704372164205887497988240276142349004041932891688799661004014722327*q^(8557)+4729418617194758622643724586695486769734612839542788281347046851868324648622301756690124917193241033927303120966161748016527048104131319561191673691122288702258936417935201906121620377817905135032642108294840104960000*q^(8560)-4870270763142681325676304753980657030567578188756950539537384830941906129602786410688021347203332240969110759532952642755266237075829781487925746905087923220627631483318055620254612372758432701300137912798237614080000*q^(8561)+5318445331487229459809418378442439857994802619609725884376580309603014457403472999125565311827551483055591252196610793872292775177425799223617829808876999298626884597598388894352433979266119120162219064403557393152000*q^(8564)-5476802482235894148526815238587123712186384954194203905883231914637678762213324749823937468921691428311679720687262925762670631898333334694420317963961440812032291537137586521170451725719431267810515788201771132163500*q^(8565)+5980668936561743083701845537394371000957061983412745145579141840556121872278796269431754997455112168245207935254502385388824322528477394006725069492099113331610917182020245196098472047883412595285653391886928382978048*q^(8568)-6158701751433511177640774352158983064379694759280200066952290547771597633268388653291044522181101774627740548993506215240945435364667311079254138230213470400498615925342111911021995470546111710282197342871225810944000*q^(8569)+6725165151439474010563076525911822447908166019934960687647774549936621320466131608175541031919057245395672278645658992321550183389829075957189991223248089157534415157265402051709284472836904901527282166626322695446528*q^(8572)-6925312856437504691567469952890135829050918630227847735852129242947616093888113254207958429379151507011549591074078478775769530961470943105719761777564546223475549307917482959109131478680048802642690603841098654322263*q^(8573)+7562132490424696541856823771154180847703277351393083110103907347154146002756281808476356369645097474345266055100897241724455181758196198188542804709602808771360868502323306524311640184021702433215887075495621988352000*q^(8576)-7787136032848200250525461039190332579342298254717453499338193672403663962546807997662198520972750363000374723323098767074555172051073539232185855255966794420249375016174873809126663452546090965843522511248241963433984*q^(8577)+8503030859397144254673498387549027217916852185559222483564378111849218259925496041744579931834513647340525627737212328607155839414567892074813976216391640729384583128580588724129064571597893639298960893125586573721600*q^(8580)-8755970146286296861563749853358243988532981687258350981794896062656542098621050273110388780126777935935769394509172148749563981209379932060404947671335163892057871942830853709587175288092942968400069197588444251125875*q^(8581)+9560737222143238422534215381608359236793930420389231459553197360310583738697541785149291586477739648948760541574901354698769382220185775975317530002263998258871963614022332104673853933325118247437174451985194060160000*q^(8584)-9845072944460907741604042968794070586862323152659024469715359035377502844018461708565566337356944975369289103150621770977223418647218129455352316755628791467330206467818594238602285520297665807730859342558229823488000*q^(8585)+10749720434456452097014025495362097628134952837619318025228720007115327648436661375628859118025645696453165033916512545107814563941334753030681132982952533064544777632151953330343392458978049163493037060353368334855168*q^(8588)-11069341040461564936073374832545334508889613880088945551446941088590377615542983130250074739651349508017630111677222380518955601629185329077569878000553093617146108415867109644970207323845634021201230831075911392091125*q^(8589)+12086237600952727576609089169576010721996222600596027790577757524921142024223352536657723300080223480340123004626173193626218493212525133375138593759455467727317572670035443787554381723082251996685210409797439836520448*q^(8592)-12445512051298438463023891793709317148171879312751039470642322593381495515809656799761689512342434322893051928857408195252138091480553599904330481989650570337422113075099302633747045103754678243694503810655010774515712*q^(8593)+13588554598231167129532605938241081734294093299181391378373760592989552626675953668070906613963702060138331346966551293748147214454253524877573330834231760153251378295297372079916144909708585951224193451279907358208000*q^(8596)-13992391612849342752565396019040822747098242532234683242120897200127306965608643996297359288881820915381129635397301728097370694104265394843767897737645826306299892198276271461059130446304150443151582260726155707557498*q^(8597)+15277193732004594047167727424714205688188749489783378735554319879696463811822400723276805914572226477329130417021784210128235687119766693230502317705231502038988657179624269261855117434832299064065179963073853948352000*q^(8600)-15731108325847852868428497769885945503824490601849994286083408101776255123078196553955444463583841535821529883921235800379616714567521820872742495952154320906635651558513300414116145731505440514446425788499892142080000*q^(8601)+17175211859438343366260202690378412595900691872008285463354279998456116394823604231800134017492656033057907464686182345857270228059474546029488735148282624784656899236408173323441366351566450860720483759903990185472000*q^(8604)-17685400061798940552806140472744032889556828064487150763737582339077146621658599856136676766375351565543137853720971920538727971484758001277982143735274395744672264551857676597446334384077634765105935341299223542623650*q^(8605)+19308512716002846945647763277977459883468517484691673608417273497685371948901992961235066426380318240839165786825740752084348001355889137531955297136405730046604517495290986864645355931015865850391504286669833450835968*q^(8608)-19881935477711885682693572726202599226773449812623824719103882325975936999959703543461628318717763695281516637219772465630764522853537783718823280085750217640671116933348519459988437102879366463060872730349992116224000*q^(8609)+21706197644088789173118577315414800735259626362535761997684914451253134225809773466035158385758578123288943927833843942594876273817211429776327667926206548080452978295129897409980535513084086661698726714187515394326528*q^(8612)-22350675059875359801132730383312591487687086113657877090679830563616970999472937860269763934391104629247753840536585209275685185320211329740832946175844746133391321623706781156863423282290716842718316710258428094007145*q^(8613)+24400959434535382061353025723775556284749625816190407507766341082826597242065567974736738446553150062782221495817400815222515855719455376610180579741395932306777147105163441874155482932055901643871512627862086527232000*q^(8616)-25125276545826230503368291478518746391871107599404193489107696508709586619855395108674748527546712262194220139273851112715114060773948703187412934631500853169302522555290515906763979944816767858889368790130878910889984*q^(8617)+27429524568905338648425286802006771424073237063390062760374030291093316076462336105038969547565057018745202959936097344719765988502832738002517469940792825022906868816078457181871040472665308008936497513453273059276800*q^(8620)-28243550167203167826661083086941812299707383988231865677508789175721797032867427476666580892053672446225231125891101479802671866549202905067787071670266410631460327362852293291379062501990497709893450728012683590226125*q^(8621)+30833149797457113036718532296968422864071032804212431064045083224154610184065184056708398526895089989146949008482188343017755734338142345567792278680990447971405311335949863006752950959799444217176510283316285881856000*q^(8624)-31747969822204038227104916622914650431386507647285507031111847550406520637527302145753773626375780772216145152988495813650099915649880446675439772217319885642349717721394054143275414855822217458950570061153373634560000*q^(8625)+34658179713899379434339282020850598606346331141213212870501740005539683991233737628094798789701200780472643184264245860753527652025729320623197393558755152301153482511503695843757941307525130384249410993177143797440512*q^(8628)-35686247033715632876526185397876250677845199108416814753036496823880901321322422954429582670786812423852256051541302939972389812998275309929694742966300698467127291596470944730825209760458321209211801448459745721098000*q^(8629)+38956672802791701415575874647924679995754445423432397402240221965238332865429736662169703038015895073909794751571132102983279711103266628348471580722010933199335622733050779319870391444907268782995357741408665919943680*q^(8632)-40111975387762797798751662286054314019087375543399164691224117424303699961793843157439052063214655063790082448586733374499520346663754533571406302860500468778936871079137968451077311476910957934889359897670132414808064*q^(8633)+43787104349676389187605648686042730468549077582960847141208798493136734302890651296507901804752073719182724662139408914530312887839577286829368167377076708386043277342186421105461524687901546000697454065165720883200000*q^(8636)-45085354087843132775265791779926641288640839779597113710437106557845745678908925995350251259304389138550847470341251196028761686545423186085358470281553576195741356953440654493035402064407587296477709292273796873599466*q^(8637)+49215155629799439453733748519146508120453247512311418693985009086714740201985324272604002024457570586635620812359476033367839010044386249515356556103740117076596280179596710418904415824794093612328145605015131088486400*q^(8640)-50674000316435109271901945456598822802924451640692960657848206722581577979428107651236283402140667289796249202016562513829760482496728133525740589050193581089276724896230703514603384394305301925356395230026460573696000*q^(8641)+55314599942184409246252719815685263548040556400242638060260624096027107453405762648937839304339306362127313696523854057279474730667222224973777125698984973330712303491780420671492166561851626062041723275730842306560000*q^(8644)-56953861279467864133923493901782114067898435710472614790623806070152144540746041372028234270184002128325685760384955399719179727508370673023422221453533659467342017995927656777043352970255256509373977413520458079384400*q^(8645)+62168297347093121869755455602878724122556292080411611921255637657555242904100311103197798867901207754114250015309795514317792856150316364630243073455842816715778058779644279925561251438886784979900794173477825952258048*q^(8648)-64010238138493888421586901953903444915675993796265950207128084211169213213367158530814557129998899019021832842028313995415460118101508365483244372232548329789496530308987405576323962404756184256247514378458959876096248*q^(8649)+69869311413622063262053475566633502883071232999538616660445189325771993483201711101235944076422812153168407171499049735932150377916956826275200326149023294920791048504437722920792459158902615352454602888190095556251648*q^(8652)-71938935526288639684872395310458096115788824389727241939598427504249417768630949999432030082210491255107566388290337192386513335653508948977719155508083684696071078429427258601613241490190586945420334005299726170251025*q^(8653)+78522162909497975501684830581691083159400658717816114496476341690573359028062066372237115119244293983795933973341376412479109861187440361769612055916343928802383503777241568336986622647090467473072109304324435482624000*q^(8656)-80847552014325155811476065549197431462675236379804109630031077185642622108716080534642155701074204968915321414895910487866656653174515281609051263988447789734552377065456831159363022458109109215118607272973735242989568*q^(8657)+88244237188530478549495570347774430388334727349817338199898026702421694201604117942348692905133073666240287034939678263878895926995748931247505134552924861596728641969016871151210847124850639168980091987351087982080000*q^(8660)-90856928777141071883544740062028212848071575253067758145680968477423873770578184662153446091794374028203524857582884795630206324279581697155813380352645635284573591696417763122921966197537604174380590872235070921754625*q^(8661)+99167364076740386701228917304688666729418727158856467700249634669468370188401384048576049988453751461758144890564129004663857841602659160246194697481066551292736347283714307882994967027992272003226866785085703992768000*q^(8664)-102102775803816492689749997997580443849886091694097572095160290939036371612952944684418643712028557523203156913139479349067605629108201950552905066530857185925261943110378819165030410404258428736400754048647338301849600*q^(8665)+111439591352919086432052442873260440576299772474980587022620788610338340182235518205782257433880876700737969499959928243630193513606785846935200191068571393287543918542362705549883427168666900172168353552817040088176640*q^(8668)-114737497368407632407470672081989905250054993948797268215070696496417247771441418212343996464801413924374662035954406839531117873875222678947092014311364437688618708945174758416791713082311341780354399921471295589682250*q^(8669)+125227175493572592143330359557528701034369324009908904450861210715272983900055874484250007329016863833741532880881278785968270257519132600123493056427099250563617058201651513851503076230369064331480002228188160211959808*q^(8672)-128932241120397950078739006580018061175894480160111345430253588783937951467942210712935092547676145265413694983290104228368020687850129500192623646503723229645088571421545902653006355841287420804075900413022389028290560*q^(8673)+140716816239822263228012687777189200542223896474327256419664014332626025761506310953495562591978634777343543181412934234411194489378553335753601103245302448245449013910945892176725861181460795020395895792789978224640000*q^(8676)-144879198127979924594877950600842694857182749921830364210728534575842119056962622315016826187719639075592932075220526727705596785296627013012639374061971147409551856958339255050611766715420801800531498301992385610536494*q^(8677)+158118164782948542174237256707458796697374031230959119496961432663900608455120458707419719433566174486508692585833802006922246460605756962940893159525493911124981730937825743046400332677831640026279771373756278217216000*q^(8680)-162794184540447445688577886811066901541288832374849644064058551117227541571815885271534166485216347536738886157476091005314327067178255509490350940911301576248270966308929618249195480920417861439428583283116193177600000*q^(8681)+177666638998565780017151494541949951393365342406125194363541460065377467973075934114643824634046295188911469659472310367832840237843450623477598892059177645345632048064144727794906665605176431032480649844167690900864000*q^(8684)-182919539275090947906738316688690043362650545442096945147505793114031028054141482084887161908204374925454042245482265296064673686117909240195612087824754146658761177676101957003410501156037090880121032770298595968073700*q^(8685)+199626583234770231670912579419872178192509617520758678068289412684172735052350122250634569456531228422219642723199231202846495607873388459622241715383877685592658270416317254569250027675329208267490278153761379920363520*q^(8688)-205527376327998223630745061522208121907352175909977994002980307756871260885541461670527314907323775178085164352799140809464416120763013781379069167790561165372944406129509410049824236279987916462818266411117499822080000*q^(8689)+224294814730673865204583705190426081593152545151059733627910725111941569247007012781025352704976831125644953567118786810270655871499830524318583592974054451694697124356545076659855837890723012811430059887591806574448640*q^(8692)-230923235012293771978648598248293210227809471341090180954479042274340634043861833061207761029193256094234059401711771119662028064724741501967737350421507128486171956402222010490631386838316914433511975440358314889476574*q^(8693)+252004603868688305967635097333118027034824290647201833675356872047667559498554644783405579320878616651183878181112162053153620260019478941713383364163108572854826721323314096828360408466505185742631607597677020276736000*q^(8696)-259450176703507465335417731962149616465312623426607236220448663301441874972385431799968214431748635768163775724665237350636220960205571186029858219695070641487536680154802129027981614342752603507114095843302664970895360*q^(8697)+283130141214206577819847594368256867285375013205908187495551256633676234211283330907063613635960956021440125891553237369308039366220029831381402421781482957310665075573437885126847894726509171712578545480443689135769600*q^(8700)-291493382589354907752002276542762555638317938295159539036879240324002289093997883744142273431720536287534630420960480283009924550890978637488818219339937040899945812488946013043160283545420298202189406871515172511528375*q^(8701)+318091550745562228017761854121878633933213460360643369853971340545577758550022175311289569840769071837808656158844746979379964227615026276726918834996252333399786616305631455135443764553126310476360956311867848458240000*q^(8704)-327485313558045360790112525744428427345834761521388758405913943529581494784313109047637149006967356330968570206578293362483715569621183728914352896799474434540726434838791950751726286740348668408197692785413988458496000*q^(8705)+357360515910095753083681190943152219329335808627016903559493368199390401429277851869534852793692402148465590245036262892233663836468758934962443004694244517827651310434642111348849041592250021476910693602272638115676160*q^(8708)-367911500802534352231142821338557380619482575956720730317185541061558661218111519949101909386589630211339894126444724928883084045451429149036644994794286758221171322271415510131636625320297425870893834270139791435617750*q^(8709)+401466593253855159911195661550169915372223888546913541119900995772728231577261796005544417285002856929892946350585052397151659905524837909273851931406936021616961625775138595590216233613615297395164620944920217246608640*q^(8712)-413317044065687830322276946146939614880631644753094824783814605062416244634334397405531240184019638589431179806055282158040302082933635631996951864872135859500209684743990873834314090793200972695269535519666485518630912*q^(8713)+451004297469426203760651927033750982888469098217071449944204566270376645714465339699530596513171287046347028369212192591126632964218546674323976275790683128219671363277223919403802371869659902069441254517154938989504000*q^(8716)-464313903812733093420095197047579060472659128065442561819490006252254042530639020612807530710780436777467165191439357904516411406314507880812009598302548553556229532310188643158832530242901541615451042383084405529482594*q^(8717)+506641051908038476121443667799229377100508819598058628822352755054661242780360092502107504566302096634090511970452954210823816676442634374825298674065715444333452503112911489681353858892927753282419718078103432658944000*q^(8720)-521589084115506104908950217265461003973645022491904698177114741879843407462376141847401607889765585756902508315828963895372696863114546767620172097938007500220250224617007540679760298949879770592991518517174595387392000*q^(8721)+569126110042276214219487132161154929003075297695750553742222461477514694928256081875948525966248253566488473445138062530690146385811417833566949782716312082275842679929624774501475938024959246801872836324465754196480000*q^(8724)-585913814805589794423389588758918547010185106483406675482577978786994819141689300337338790414087482852323336508694870899982394875344309570419759198697706569047636937550789694052711011976997222896821051773588690924272950*q^(8725)+639300566194469973755556780351967037055901769949490041235041770948528155141793722145670710586499784779825727014495648188787084209385450174179784271861739022250554691401554792391801638911670550277618330132291476108816896*q^(8728)-658153854654847935228987099714251168633084949607200819214139473891249891345517275915246455094908582042089881620364639100915739395352986362329885561121695072979205844169773060960986132175727545104241656679082901569536000*q^(8729)+718108588231324131516464271138027969488713809741961190956800009710129134950805053701279811809655817194411542725727383229303882152533628593964556601608087230756514912536894133405933033341670409055361364326168185280366592*q^(8732)-739281052145126737619293657029415586892683919429359386594583108185461212187950967981360579266910824657778612467669711614183322876454696808081992098042642531692346674725816001108632581998925576486200168499017773777841470*q^(8733)+806610021056034121188829447154915494909475580063053533711028169791857704024787179073091142140362932277568775039709976931334524369874972254851129012485543434204141284784019858356663210348946788108747326839257761273856000*q^(8736)-830386316987962267758005283798920696143935619882231862463723303755266076385427852932051657874390688925547722172612534640899759734468392511568792944118103195488536398494153916076948345169012249640004282989814977674248192*q^(8737)+905994527816326765057668174916281480230581386580632299568156843703000823881866884807148488922812173193965240205115070931461568415575179009641414271438950451060827219112180716974024627672853520666415063941674085301452800*q^(8740)-932694174167366221309497718188471792378983757133109095302516176698145600798537854963441368616565385994587451773398352324823671109507214911189700899941986534200052689284733354106753989857436911827285807888479742222415000*q^(8741)+1017597456027294387838970767847996293162146894070786552154246929747342982322584830213980649349338206578795804543751361538108355150968027997785649654527645462341537848431136181773007531443308685709803796611721921985472000*q^(8744)-1047579093147788800824297639063010534183897295990561219143542281978308227270376777059249833086203336660836201227427435522794428732510284399839587920814799595160335145331709028863074404651969359263890138667497468759244800*q^(8745)+1142917638546958116472642384640603357187835351028937501394058418062722122051432169710121539453180805472729406554554204021217895589234302460588998741754389117064025221695877890706638006873356044837810345938869320213106688*q^(8748)-1176583808288215951839528475090464214640619818369146310886834293077843101101080096796608608531042922162310005045358972079518181244398542890723617583805803284468181333891933909452674390149973739623964766952882739718862250*q^(8749)+1283637364837594666306270898898929031773170728472517717109738121003942362429689814379432482900560611738078880626948665069501696858274276121018942708578009289436395351718142481871511667212577938889385934845574039406628864*q^(8752)-1321439872738050884183373074677230991338817008010609902505642742448715331846755276030539809242484902183149076348795357021385905454230963363107102499738732576433521878360772001973082207066322220859935274600978016145801216*q^(8753)+1441644786530297279062233116710979541532193662860934970805840442557536761907973021555019988187421483539936670393028676937328954664885580795864195500147688217982039338227002633868318861976662681419983816157269199060480000*q^(8756)-1484090717503890250761180325904064534364320046629280479755371165293609451851542202605733093243242682646736284086946133213535579964488774061609762222106728605282992982540343162679862394267822466895643045197542292762883689*q^(8757)+1619059053357538221560091526222181287740083137832250456793139643953649850009400879374341000716148419740173932193331872951240398917117048951435806548534063583091149871881983861471790298727276719204276514330819689920460800*q^(8760)-1666717520352846443214453070757686386663614443780915021103468100235591932421836657612511619951740556654578460462930289897557937524068379132859529071332279024114457287304856745396957555418889391993854609406210799783936000*q^(8761)+1818258511447242524258265171004085606475310211696734845151533506985289347463570673166523441273098893582478053313961833340077832596803819871741094535782208906135310367152920508982967632351896432326211979657218527290368000*q^(8764)-1871768226188363265405216113801955883590797345247172172728229769520057674191349143677681116325203818382219625697117797999521077381664027534644765136639049845505435234835541580568376784964939899071334494448524473857132050*q^(8765)+2041912336251142227650872779036845591793949765202446651043178285815217975079534988576345540773817259538642599998791717344166524214398904417750607546052176176845397656634471628745276642181645522665349164767814808479203328*q^(8768)-2101990101981138482607068579084185816457275471321364197119977347412850203492428548188967341442497404794746707519829165036852901535894123526848599019689986540354201178472196267563267277635528888252039054272953965633536000*q^(8769)+2293016017535591688648250993878674879210555195187035680463319338008936442439090662143076183200613177321433205938305808111921479226909055170476273367428611019081211133264147349920879781104825026406793273246530409181970432*q^(8772)-2360466255801611461668698117210718877048886697840148207289898524991158220253335092336786668890624679417282401178075270312511279752354961165552822541151732912456697174711417589601330082824548817694762861566749128916455079*q^(8773)+2574931164483589994849572040210665974109942941375401051943095605953684712412097608051475778170207013276051318978830178228349262118106386833577716771239632706351177378090734459563370425000753916309928602693118728953600000*q^(8776)-2650656601587498916672561401843882986011626589256564683444043543951092072103718722768618131672003532822615872000262447542057329121624675600929712641000336600850275644096369349807311158861322751805756784180508421203197952*q^(8777)+2891430155702469494634695767283549993181651589266579838345978200720306703118552950213967603735322335789555853162830045937687237898383266755717607714532237865121653512558791289578571697165212812528471622558802117914624000*q^(8780)-2976443809669103527172241449281802639653474673566583536504571869472631366121185086519918732833734619855345822241667777835701994731045663397841626317750077077464164202824704594870828871103562485458354588101345485492141875*q^(8781)+3246746222542091372674098910810048444624872488917943213508625609581366130303000546779594171839069453264498037395137494398002876690561038221577895434074496357836309568203862759435630744850478081565449172797749590435840000*q^(8784)-3342184848527433914894946630021680263529216147516088872234927030692019809899050093877647801457997495849608351195306940787708331604289331891166220603380640398896001541244015426394841318709617627339765439907730799412838400*q^(8785)+3645629625432051820863709737475125364498171701643975224972071019055336201462567551884749837854566950218460763274942518319207899056351536315564884677605222315464903043979931271618557710989403551120565640617094578568048640*q^(8788)-3752768796628070042807327656323942803006927391609618875223185412647092874631237752179281376232269075222245725959198230514293743412501450577209665819031110590493676606822664897298852138405978192187901431044893642580268750*q^(8789)+4093410662871756797985054221900672791374405801104176702897245908689425074971211375734698201777683639048827151982054575620113209202107884861641609290020159344968510659581194827265918636545393348536464801059014669720861696*q^(8792)-4213681685412367093409739689192048788603921573955555841216459384477679693870620888702494551736882198457037464859956083903880071336547779705255931850233979783687514272512115122904256584615954246874594956807458951813365760*q^(8793)+4596070342294473770684485622746885645030118257641417940829546508461487065864442602543370458735416060098712757538911267533294696666733372110935850757502770292807483864165843723360640026071983288131161199256117655071488000*q^(8796)-4731079226707204587533279112662369575591470381743781840184404504000899197455081805884533916325434518734309192193341977604629457588634922293170853032883495272716120077368857242208620710798808844666181653267637387648162026*q^(8797)+5160319642441044146352647262756771679154170364194565322477719206655685116178790924460179799476535822564577102116683549882998221434012384671130049609594745379577778671613476866812431049170228541233539244158417214997196800*q^(8800)-5311868381134074452762220207348254969545426426681266937708168976283297686660746708609798525714133674667578083870112104821279125291348922913486888205619742791073434721115838021083781321743226584611474798740840849203200000*q^(8801)+5793688409426536238154075195434429522802391248037049521217558355417289837079642100001898673799920490082240475445992336476177456739491065723093710478168846360395632166694578092798931650120196136396980688160571717746688000*q^(8804)-5963798839901181623758280080573367727366246677687744366995386150477832564867982439409451946182761011368198907046002485047903442299158782362599541901848057341492529602185844970727991318328551623321636999838561091252287750*q^(8805)+6504625054826543373786078435736416433464712814393180934624665310852924824405987444879611925174277370162112500891324616199976018504729313285805658018311330963469964611692236022968432352339433626299009040962158828567444480*q^(8808)-6695565622153352854518809997304583250030131760519731313777530295320704793691186325189368779478968663714348345687010166134269652134299181444276542691897935360057091499744142182035063898189324947160148554498988577193984000*q^(8809)+7302608365487868469982710299034195030682157122902474402327539956349464300889174845256341838218439243639581660921521650217078837616547281915639131578421493024922894827837315566468416118436820788595264231114384733541140992*q^(8812)-7516924135519897463983030713812912922955517496452630277664307734566877311869032083390977610598967514834272788273161483157873750197038057021426322817996039628203227559502275789618295681568786059564911033757692752300364263*q^(8813)+8198272893216867211499526617557444187925836127348461215458336522498022559575679705853943969647325191733450241321420558546032251719768634422819669380604160244590166667449777166661106894963525590904700503538422312556544000*q^(8816)-8438819210528885242939495727811368076339723632459428415513040629769780384541836253277299029626645181170701337995405213919833048729035959925570588855744424815131341830958008159398085156114031662082027655027951071473598464*q^(8817)+9203549570074381349216562457780259169276030927662716710004540722374808209949398860628325038777632793691175362240475788497650860337450426687645964967681903655425856359298749142613656820929554443526749017209041928183736320*q^(8820)-9473529802263444870065545561870613402200647652147764340935895786894004464327230901056026005838858196069210099004152238522584380857490250124396508827658041019255562198073957337119578058808838535468475422802950492341940125*q^(8821)+10331823394012854099047699032056482493657041966209685569124844170644553809339996779202666827452868928930899595500859945249453990733397487759389605188632719891829423278545177840112421934133140890247984066714822399064064000*q^(8824)-10634831257391824959802129498625117671954403000715050205399164462898495222768513180977676709645330504606473336029319769758742549255105921279939248478512395491130779694485911943672194495545142417443108546987451605650636800*q^(8825)+11598110252609648383449434675252825197546302010945650729997829826963641244162892592184389892592680670864469971889568575597160073595415158812993575347036001226383623900049817763543796652265706583196544534071767125101961216*q^(8828)-11938177274163131025011527316959921719192766043262157187408815824352260179458753778871080054669206828254580338687312080901639699674730678137657040468390442626292269767761723936019900819210280441834884297127191722363910250*q^(8829)+13019255202571653737740172952653600952675123686183853837669285125576863539887489818366881688418163287216421034015850341581387033203715172228394333209131318670981811710126758286278454704788341155573736857468351798631858176*q^(8832)-13400903940098892508256321315712608393877706467733771753699896989170849863475759770490360052160873185016671381147216294228702919798747565696773664076633526907350171211675787603237503550683360256789457763420674955625201664*q^(8833)+14614154802748117590295294252812558437314544575483121628078490526575116409225204266682971631903765999054952572046905103218465744890097686573763847534885988873665800271065382579557692804862382909815018043259020980248602752*q^(8836)-15042458520258212569828065675111527956305151897869705377720070191909503551297531934769087396692214556194887194565495860517062715023617032377691274527823779805765822754758875872076769501269108481165855703984705123473143338*q^(8837)+16404006412218327805028923806379974831781486871404804897462550429630851677456240539260432679863253427969424491216057275643212144930139656264994458170039704147117877225275304526322440269815777231825177594912095886411110400*q^(8840)-16884655991842568228045499605825059426373847679902782568469965279149380198763286675661720508886224078975579300327478549838654544739886801909135593789555256819884002275231386399611701940049527105256657045064325649727488000*q^(8841)+18412587716680876733007068297356631549306510338436886984137128782694182988864191478834171309652603617751638805385182087879147733396792525417309038856943334872058807950086778812639517986445851939425058765363217624553984000*q^(8844)-18951966682714730523723309315638703932596383455512520067242117165104718933947159327007653000307741290547985466968924342950529202269440016744219603757861924967571532255870516090025774148080243410032876317888020511333787525*q^(8845)+20666570140412017298586654438071621347294608459624701432740252076797118426091647522505218146936495615315304675067356191263517553824932246795148975998789336181704745066914673124959814651235968024381773455524073367473487872*q^(8848)-21271838776815820182634894059830705017682539390829213323504467459100136512506616415083323275817851773138524702686746489386569870685866307659539094883199947090543193942309498423145501532507088675011936161263772663009280000*q^(8849)+23195870242578454898544779559722167009214866234791039774436809703299334547212926738203419955646666750455614725045603117987909017911797173552196529573311598066469909878959663358982752209754862565995698087021476590442694656*q^(8852)-23875059903718036032113375316173893002373874496183716975464342376813962461327708615632066470006461634181989462005067220728328517345591106511560902129176557978083722964328533797568239449549654563456962350173741281281078624*q^(8853)+26034043691392692069456948200275416909071068809987938676598615202639209861571845456277733671388026928654453186830829785677210751688222381340013301513694510647767704035639072240379852231727889067833163309459940965737984000*q^(8856)-26796162538519970681482386897345673112830445083260370419481362871378062062309926149152043822079483633765304145593805677038207602803717154499306661908116843187426507525743582918375344597519972080367189078182785766467895296*q^(8857)+29218726963879368214547030186808019599473597982112074844283393588168495301060539699143907226694105675744406383684052090029223951915692813874378324797244042171852366967319668969788271337121258785105702214174888255761766400*q^(8860)-30073878508552896992628166346303043867417483207866563127738737763879600466737937414576440715736304206698071378516987189705279781040276312108442706980717883472666323053135700846772443715283566786105471663042898997678279375*q^(8861)+32792132540038212676354573357965574625649031542350731539860975986778059286456421927927889159489624562828186393644867674154394460878461821462916467822012839714454973055384753655839211867985100519792963003275013283755520000*q^(8864)-33751648542284868667792129013920479750482702907447182175788406498903656909385928031634488703494858087238204618904598884060575711621405249870934138984798298856585269188329706434570332613210972112823219671397494133366784000*q^(8865)+36801604055960991057540411933889495687766212034831652466682529685188470201056402113459383766674904140661669663506262949043060468406589567298727825161847978283289111648604973001595847491296666953328143706873049581342343168*q^(8868)-37878193511632865252322394977218719728604809448605175047274101062289896388141483226285332661995334411146076103465304721519650837361115017740703624021694571299578565050474140285183657704845975829019523800890316781346106750*q^(8869)+41300238659965049415355734334891774205972472039294236548644878719404529939987952901022349822486735564619703893827834446363280162767602979938483364362986925853780233084431963222058196214585721329040252615557873798694471168*q^(8872)-42508154820858142969473955426894406675870744669781663434754523731225834631000598142438793837216633077905625835160128144852168233228954117078843387073346752356020802410920956515378659931346562171740134737809957558102884352*q^(8873)+46347584689099736106190616588517077277495592742026611595189098337302789156979542614404135352942106129383256577975050727559788707691812322551263331329587349064639285792577715124862641339739095795635845421818552092049920000*q^(8876)-47702812293669980029297479966337840918916605743198026362807703479647093537634186264139487723611595475496315114666033491215240167927814216728108561561586836314665169815615956506146738688126381050016419572358176547774871683*q^(8877)+52010423761723892921511359274243874820807216758390316555685531802808162213491015141090088333238242756289570860056116655745630930302575562048701797405884049496426590836569714930592478842127325735469206134882722178437529600*q^(8880)-53530888916680983031419837339929843324549892122082430956565061875751864477668069927649091463262149761747133993783144316698353480420544786512133691025720943084557403049609428740715017296115314139077920364790527976517632000*q^(8881)+58363647477851386123805732427595459955758944587574825142157037995351833517486064833853980437927081112764558854325618590991483500465140946725976773742159959515298789800768370040056580540034120197359135169295739680062720000*q^(8884)-60069452924913368899213545183545105998213617314050275419195561611147429506449497836479733151941269110246414302416446640281838829550621806756577162210778917449464631832647225599973562715511084223707322890460012878743995500*q^(8885)+65491240146735998070368415339791941689551644813102766532034922813553601304258406108220533544785513329411284030983246071492995871614924883204804090222576794752103051785407417993195677366472576428350399617151000728227083264*q^(8888)-67404928978173774178489932387428587593833006030516263454724262217765752922142099669547953027975658433774174423200466324314618303985344778674952464579136805026972040659515166182254447511955363658734769326052971098476544000*q^(8889)+73487380336526158437371263079236941807948907192978123197907908656901879201730897091389391654356085754474618134522897474820717189894981473294480433085321753072056350473159383661691653879044812071800286602454872053974087680*q^(8892)-75634231592056705386094807142944427111566383728752053081572654091893308027460093169771603578579778078629144261262958602133090791428015110002348280982741078414554619032158101587106796285990745547917293677454402920565029880*q^(8893)+82457675581465708946462424743142497045852622473873669908701613928258671354401871658971705456663885035722084635755550155125048219227850241156437528669194284272753733650169250182720469102585251297927455307893359131881472000*q^(8896)-84866035572312926882399144366960675128634760095176916631695662256242373469248855510685670598480320210700960713117613454531630629096993576566271477733225533091809287997010014745640355485564900004423694456356995461831720960*q^(8897)+92520546307869483425676915137410867408605390675194810641824178558740626231982315746866627481200072290632283600351756952559091551376257538549087262513398334434267685111064379778670270991427542141864607472126160747101798400*q^(8900)-95222199976717256158559640003403990226282087675149261379409574938427354402720602444787152339619538286527449737559923182960581368557234137509637366458178544759608497455976978221654818603790740831569150264796092951184693875*q^(8901)+103808776973153830830903753607155626839969491960242616902588114143391479055995532756146060696174021383600578299532146166039353229083425978222017932158294552036776385008032851366572564725512927780572403227629058176698624000*q^(8904)-106839364117218165923441811649670548449791403329461947181074388057584443640205864113200186863952832323617669167812853373593386360376543290811664864312245340867505167590602688725460875537893703045467984908138853053048422400*q^(8905)+116471254577398913418606105788680573824142997505152492601980168397505388070914753874866746247322238050758061867067689726710437752732804870577214202972581978443601318803304542670380087752882905082177452816562295540740713472*q^(8908)-119870736342607668047749760603941306707899815988489612341926680538340095341385883764385795380593261671044485027632921056346356501828007485726822109246031605400879767169652444151204102352329948920068186717223059629899401250*q^(8909)+130674917132079872400364067065763838466775585756633662274197548389002701800093375718738060225095673416152712429221029786349982884702118010856122919039882215965473344952557732416831952570012462702064230842520415724329943040*q^(8912)-134488098836829112733201398444890351837625264287376834270578939179809932620897137236860927556679667992711995535742540104153305911317265197928979214445341532191553968473033838615477467636021788313590169749214167761372348416*q^(8913)+146606937386872183578249415813713359246993361149686076383921089951633715152541806996980522639718564929188665486520170374951107444266910430594356530832865936490111817211374318276785482381573297457379439486662665301032960000*q^(8916)-150884054462378998353678347841412846435924650708841763800536363257679097363675119881195417746149450079545219200079440551196748468147846506148905021868462890334735905217102181858328340054171634247340692007427841639139736377*q^(8917)+164477170157680206891285271582469833570899884175869284993508748418310143329119167070226458143155416679432614673859739988379639689795787786293131371714823746528086292169476603060276749539140601264409669890970587732839910400*q^(8920)-169274544807922326904581452465280571657986930459727417096101654122296481562034613323983776620158544608290534840187319789463649667653530745907758244038070327840087869495317076594905721619855009458856678747796860808663040000*q^(8921)+184520895006291708407745199624791741586258954616423539556747924481629264200815029199699288988949888983105032091913517994071755971289842421066477765163382233086630573286216196947798102254343304392731249578966023900925440000*q^(8924)-189901672104381340322568441055148439375329263133829172911159924364345592476074121432329800857144724871706460026947433541663658289334952575397111518614453845593724718026313772580803357082942222548307722267680294186369202700*q^(8925)+207001889838023754552645135800466474960402190350877271025071099934995838293397929913230455810652386199330418057959782192691818776577212401261202075531032316390251956435967168603124659038695394002995936655998485288805154816*q^(8928)-213036861599323845657919305215758370837001950782522529791324193925218424791851868852770449324593855381835902197989764304725701903378224382719287309850587268577939026660411103913274963718070190989982005695333137445908480000*q^(8929)+232215875257315796656439251232688854779425678752058365692941367118471820858931715481443002174582327133785192485958693736670560458417002856241662575055453741662463374710303483935528914505191237345583227166995367615478956032*q^(8932)-238984405375788257021429931754844061229334429114624781232653852912425847452159300264620549917452370288027957301738597437510977265374441772756729423609486801901259675908344849965095318504767346279331956603771527326036290335*q^(8933)+260494374307205367737504005708720257069811070937598498843324117926070127445753121874708446368262910686537453104381326301738205360608413096834018614041974998793149411048081191555599686480512510411422068358547688592137152000*q^(8936)-268085433525065660117985607331638319160266419724090488548019050090119368927793940994970511129748305776540014399612229956450384557352257395134666524305395536984356449974355760935197411194421168944809354751504618449864359936*q^(8937)+292209037578290679632740738569342824295640922723137718889774265452083396830620873293310022468448247924152125507215425533770433917367956471889865645868988624374238463853111131991667474958952523903411278357622357160128665600*q^(8940)-300722364096467673947140696580904269373181512553986666485892701677070512605697266163965175904518478096744759835104264829196214348974220851009761639141544611113371731074734106484578557848680428910076664466436648035875847625*q^(8941)+327776489674760345180715703717848966655185334609891673167599836889170721877372170187841753643632142255826197089259393940662041038670279369861887793083431922200079242835729781087127243794237964551541601893469361332807680000*q^(8944)-337323889421322231684876107498833973760259970420574433863250700402196376607722066138284468666788011109015930074015444984404389800809893611402494612580103768766540039503967901153100256949225271739361908296903055007545753600*q^(8945)+367663759746160655313979040357763056821611794367263745604511776205241696147016373820476511805769002742498282705144773278226629861329375670338054911953547933992801981476022013501849944950875828137243803208340478789772834816*q^(8948)-378370563322360252886506542870696501595156331119641105428966123041805602888225302916460099125982057149665267800661517021235120340029371612916612469101093231360370761828421774551990373127463961762914921267425029050992313625*q^(8949)+412394366319747164850891742102833956421167211903129456924680738856239619801542950203382395045495894400297171994874934348723621647036885273187786371584476256736725946772883114795322873637068466771585780046329238518403468288*q^(8952)-424401061461713220671943127913990850207351354264764189937622759375715924881547204177857788325320840740793650520038027406143169419920705935362675139048723435783690634376552736674695927027293007689341625290054959570374426624*q^(8953)+462555135095757437725584707523592426460163493251096126341944110847000915301628672504927999579898696124731290403658051901013941974663706939474814756046289522078665222307160739361147208445332869504910029932049418052588544000*q^(8956)-476019195749911874989825354229339602124248503136578052814242927607563097659835158607592608421045883472126334277806605222741640556127548177462301201139444115009021209466415084206560446583859739651112689660779218085872792633*q^(8957)+518803837804449913930293126699603955027789160932896596658217313813423080753640908376444570755533674121723964766648257452065592224226608798204951907099878574232432293516063660940864753069688434876343643894456025977913344000*q^(8960)-533901773445340351449145299499637027720926062693115815165029762994730990403489670907711383641272424191800970135372587696034976781965008134786760813345012104735423274097164800486417372375307232289828988695721132532891648000*q^(8961)+581877750789826597224545753260738572873871503463024337720689450888692587342208220186198027571096246531964647262163552338604292444505436189646445826805897233543734965103017178355125856337309547151549668062524508092243968000*q^(8964)-598807402442547341060747242945361505207813431090967395670560799643006740122177943997840721755103001452701395880887916865260426278323914040838200253101643762193228444783081355773730253268468019541100052435972381419083855825*q^(8965)+652603243815511569382292965415483482590582616079516358620450124317761222595982292585168997978828085263269906931836136757389891415178444257057957363078512279940591197674136723482087257803773459028260076726944710734872160256*q^(8968)-671586356417415296480816490520487605577862328845800526428151428315238201535113032341873947047203566386440484989260982682679031508604496666852524398185350436295071709480234540965157984045851587763918032132186085024911360000*q^(8969)+731906522834289857338154728110857834055891953241841103264790397966233179381396914223643685928939189601096957090545982973149666166887111402123093102936928929470314510091354241647977601739383176591558305338849190090869736960*q^(8972)-753191627122747290899702395153176422195970865084161143136446373427224989504738263032254541624824929333679902466694853701470442661593047691465612615537250002843897457115490295167218085427144811041352796633684155213098223745*q^(8973)+820825665293310511853395394261115512593206522294394970322763904418005195843048411185441838213971119151589466554907103647813269649293803092533068044664288262435754193494851178953595157058705398440393600180250698821468160000*q^(8976)-844691306383160247437809326838581759536778365756965341704590331065215028269532854360285887723465868202444398048321217327205872731983649035308427616479770214117958560947302507390203285893268430970797965736025039838935842816*q^(8977)+920524103151043625200207977079319388390756325876085141287989859575140395624836894899066003567044663001170052055041897026774852906821169773141709302593998755803490172477983063232272010700909744245060575685665117980089958400*q^(8980)-947282457417788758873792841480238949367436172750847697636402204588325609927768182515257407014321135648964742131903485539532533751143312962501763391431569148423220898007594891679360850922621695165958700788749001908712057500*q^(8981)+1032305727371397233962052557476374744871609506371789509066189461221717695704533318561656364878286915949580022422411022256100303776160321951962671675791406285392086564899548478174917811513408146225661379192964362661205056000*q^(8984)-1062306654240886897363389032028234447521864761604562190106831925715690473436068804778915087691943434248806325032364471509780324710619413473881875490723525635887176170584862005786344606908544226247530054822641743134310400000*q^(8985)+1157631808471791314968202384426189516557703194864942617495918058508616577159428955055995618737107397465223001432619879780427381700684019297717358170967006726560777151972725426282748994295601497405878614527115886555942834176*q^(8988)-1191267389297565839232613206493325211880996304718179966610639218288005432523473038167290226099932034034232836619462488340919783326307570777057534473135672084666880707503325813011042327775818858143549937973328176040788189500*q^(8989)+1298139951000492177933563802481142666412416162831593679263292412577817151268136309618739895926280369493114634319894448140314247218965234256672952085886396063018672381320868248211105883268411709643760360560874702347631788032*q^(8992)-1335849573457219924815265029865292072754496075244294592862234514719522593669188958466467084215650624155540789869073465885200722215212250401648858231985749263265149861928903184782173100479472082506576746264586255601513627648*q^(8993)+1455665325900715574381182198162160796674721962523222455985418012691685757386474228778852943832697790042173697524452014949765203729810652126055700722029958535169719099080771725655647346063848058096766427037200991414972416000*q^(8996)-1497941379315711940724487035027675706816733769963968088287519820258160170790214214004271771729537199803342516571396248071938735219600602328353815339421586183102961714809804055384951809325687025655625518262676003343973427838*q^(8997)+1632264453916785340002356157435083478770800219918110182735810036321024937192849922337601368489398963717698012968386882162170882850714506710490347729410081493228799547784858740775222461063564166917904914251219903883520640000*q^(9000)-1679658708790443386677233014685187897872230648007678986682001863768205211591065397262228440209695432571386014478568797215955903096380406427928861954770441349319979958694216832758131555717864849327793304276145110609293312000*q^(9001)+1830241845882341509512711925643212768856155388376929633661103052189942544404937835000770871596445251705763317294050858678879728177010042167394028719276559736327917384923342798524996546481098564915891053817200645613209792000*q^(9004)-1883372599611964198982379479532352129447908554885604767577857213217209545326912749070055305901378157666859136599001282567084073554928911373766327145011683030336145223297111650666368960515321859850709193306791033202029643025*q^(9005)+2052179842317749843195059559599431115531322344928404635696818701168798839523889491371464033864171629932234269430692925239765504231932040380684247553930944998085233074325560690337991539030606675619417807173179571826395901952*q^(9008)-2111739922949138816627287416375161068974597328731606885403276122852335579234018432455341812422653142048218797769489101300410329133132847255686915905797660562648431489138852740488480551600867276867423878737025347655458816000*q^(9009)+2300972035718404585606604701384386514788393035588318936093088341694821067245877709609812150901594754493798245426534909192787468707271487541689614487375000249898600650803085693094726808783888600570968206192083213379027341312*q^(9012)-2367737766530254981477102270932649132724757163035436191904306135567960402771555542228295650776702325299048892101093999787232529288746238071604830420890109335037984682594837914740526355049275009064234029370191480199907057002*q^(9013)+2579860704757740146512099773840207038010189834021828049134011199083619662484275760684144126221431687564517763001681346793763960547417144344385314997232916787380948838239038454693001978804322612508561613428796771804322432000*q^(9016)-2654701944774853742165382069910220545005810399809389950622449748250728931995439905224581470594871949413838740840371376228277771698123429496787321184466188347735190766127617671525891460741167052782237245714632812182937468928*q^(9017)+2892478740940504882451703710967406850081022186272558602665714185996228137941335706839025080202746484463103425985011619963186196699179489305459166391160344280407694384845984480848057493402464270872883010566262970288032460800*q^(9020)-2976370130229073742802030314900958919715011399245359983030727589288730441419874494413927775616939584638366600246927291384815024178850066317030927769443466407853311370061745609304394684111079166109531396818268949898980675250*q^(9021)+3242896605674390896050268931868287353040522389796658262007798513579362696479957044265464388322888354835905732620838967656151535392476849327531378489254349691580329349374735347538999569054157108416819786639691873964589056000*q^(9024)-3336930159670664876769728166018659632868525606415348636320260261244903052450968999906165011228351427824377215465328526728096648995703730644543986887700414458855248888618315686482342346363074762067754434329066354647000318200*q^(9025)+3635674920010007588897230325921376599935719972686482463601684860339325573784566027705322662791828508487255631665689271782754825333614159580896697631705760889120008630452728794142116601641716500019550758511662035866828963840*q^(9028)-3741074134367818207667315960460955720210829436137696530540962455665415539819901603638677447674143769552644614821510152207866368805096604490330080290651792300107923191666317176009020632727971165941135948373243972765207711625*q^(9029)+4075923361245514009569115402460171314011876558017367905571456721391505175077394970681472150873573139730317886990599878383839300338612936243862554496253324450438388570087085413624124213381986505083146770874952179344856472576*q^(9032)-4194059007976851039359833705632544855452654925831909099854842100828278818077768800040657966011360999848655143399431812436621690448862197915393738465892251235065871603682348109739832961630144836082167048783550693062344278016*q^(9033)+4569366621114851913086238612123015713313331051380823427472488327295636801865196204809051307786452313763506662373583190756457155038321022171217182001798584990559059905078397660478455346227663956499925111779202013853983552000*q^(9036)-4701774438385382112180420198780338382000526571702464479405280954340050019348498699431640029981313186780622552607120998901224614083716347158919039890842057557835704898105430815821528467417040529972882473368904447528850386637*q^(9037)+5122418270397567493371634518162554425930793438820512076925027778313236669608840469876360657913633444824432232073261259942152546145577011745431778640517584863602176373788497817468926228015874385245144553743564279931316633600*q^(9040)-5270818772499062456751493373799220601618446075628940506112463598825959291872320859447051594215130432540646338206211766053848682875357522050452021235196612184378529069143736159534128061712333801939552632548275059535400960000*q^(9041)+5742263475644871786119904410187567552929538521483854544827588441522780055938909717892782638606936552590762866725151390833186848814765235351679124635733403529179819506844875475914504001769768234632210182445526962858484736000*q^(9044)-5908584136704836137572118195169473290377952836922291840649130920939690739470153608879298918737414589628761701651579095216032385515401557029217730130918291940190060778858246041321117979939569066525566462465065529751911804925*q^(9045)+6436951626587481314887203341160787819056316803886773176411684533977030504283697977832638110203330025521245857519768051712640489410108612727911257990193092175553976450148740335244044708243130063277805342102917915228772050944*q^(9048)-6623351721834994612004925832572470910176124451451112913292417460621656565203844113215322053547480538851108338135765918087683075295926881455220875611013959980269848896125931156850169252883967906987464697901471440714227712000*q^(9049)+7215500059103966056478461865597741280474792588298090993371019847423947354933632993112447861606688913695744147014421203788005251287519315774887400982587393872626333910406686925970349145109317551842137331052170160002149199872*q^(9052)-7424398481372608432330775986192347953587197665551817462235706746895238537409095547080604056464897976282372927406797806194221341243068004041006761474908640198170220576985758101684096010021713555672848622782312455637988158060*q^(9053)+8088010199981255000705684173979681645740166471208978772404538761882945218537896094985655236625723665345813084752124275170565020616919820517842031136989966361825651155861849915709483775324258795474611517155252369842253312000*q^(9056)-8322116607023103382488600485174686520036166941210600042562191733110042193126862379005481037438396325427825990512883220816403379465144820464647132434142981522347058033590845572568871172787511241544768390581562657785659555840*q^(9057)+9065797617878479935744812542698090049386319802696162594984656299303560123852737554771871987940973697345892079628114046158369942119079827191126783376698009153676305150939028723540561366750076648087081156053948767433621504000*q^(9060)-9328147308466424526717408542166914310246406077745785115553885838758895954946898467485419229990325791890715364635998722799496566747850007523270610672490896409492551557894955210312813508545500877154554808668556574786174624250*q^(9061)+10161537641910184464283550540774266770775842637641820749252955595626114209912001652922811615285344944292185995666130792226180739378274567774695746407197690623525426920465178466001298089158450975198650612391800665930732928000*q^(9064)-10455530606154875444785323737438428469995548419240600746810928871564761693547507733265767042268486374596749965339314090564533737865210268707456078269134331316456008873480185113494406101283030264607000457541624353587049267200*q^(9065)+11389428407330695981238698889536896507303282826777136516355023969327202976449186750659421305605352342045024387511893793202484859046062817228850401726729360537579133335136455570874517073941638500667182846465279245206034458112*q^(9068)-11718873049732419277536990529495803707826188542168398443858458224839948010359376318867003023445434238772153745963102219177554095896894531588394295409631570050932197445281290030373788996056424740798606589758311565007970720750*q^(9069)+12765373409428679450753245103172735866232763492991299327082455759309819717762560381181576745885772071868556024805914023993969100817463088755862631076391064068436138711526489547148947984477469392248234382027384150540453527552*q^(9072)-13134535502593495676488116404637268366687204531823241288878085576726535717525771247493905554443119414488857077886822290352643766329313129587541778678567570366438722165834607929439553295225994969822101936057684595024072572928*q^(9073)+14307185894726331839369921959364431491424490788388501117251287379286306611368976007286931076088882724500043880129986705853016999091629703786985185966154326355806128978643049628895332799722132688017180150617196540591459072000*q^(9076)-14720843388149390932559591771791582330785620715647506282514437242000700227645220478024827028897690092256707388695359506607217327815540862702320541765003885809904928203220182511745798552408901067759169327564253132674074258205*q^(9077)+16034817696049366800013402883000159670171348954175209356709067346486897025115572484687994650998825861918409118567815021704657111529670924780324572848200371900027868345019370861174488991626625506905354676841133858675497651200*q^(9080)-16498322078744690919988491592736516817246055527120099853992001360963454617379212789996560818343022069868848508280705622049682676315239052657936963106603364888155739840878012555229814115142851796948766703759170275086192640000*q^(9081)+17970615428490327624629313840599614040873769745187087484625183779757405849229902169856699787269371946994782255425637503152855245132553253605481342741015486256150147989781002786484584665445175450241812952353439875615632640000*q^(9084)-18489960427463045896121374513467727641953993318993256227920598296036636740486047913778980042182932102536564130489636706493575485219498551563052744815640594794748088080273698520838422031133044443389602885401812835879633092625*q^(9085)+20139607310641483978768913990151078669168585724798051187005830983769394680250018329849185374174782901519280219534667965838771492700368426392145193805862720972536101787877886846227179954574994866971177736906167293706603397120*q^(9088)-20721505800303991039111478856972133926565538497390644862757898882811506993422369885151260426204825685902562145653954974308219821360157788843088542253500919321159464986969214082970570307876669041296001817733245724618432512000*q^(9089)+22569824264100360315104875781216300104774873477340925894703388482477991641455971906713431517233920959905799186470721185183133103415459605247117751600441654820053753744846782267468708335875777580109710727829863763226100301824*q^(9092)-23221794365900728224339864110162297748219957447881179930657113025571175698107170737029021648183864593786673428001301717752324109467895165394056109439670749089988640648352539618201380048594807449835155185533667603827577233512*q^(9093)+25292659379044369323555861486564162042670275495896172612281185606174544282801112450630055405608548898069859956160500505362984127096564525566165235852057338272532976739260186014148658517933852617410727980322160857139369984000*q^(9096)-26023120847114880201975979917656870576163044027993505323113994565022726627120446147835252548372614035977368257099268076857972205196780299015925141273166877718621730768726652092936993223465207312533877288081512193622629580800*q^(9097)+28343270320103597219711342222595666871438637083099423880085883451737371846730071094277131096553608632518110147770134539290442743262759812466112985845566344638560818922325004496933193047819816372283428284985445287551216460800*q^(9100)-29161652439115912323277574526235868935397046026270681282389725169021309222201750858404063597848455949911433314646653443673027716222356471698725103852210284208131826412449309713106788643150651851332871043754681776219708639125*q^(9101)+31761029790952329572972974788360448546919920838781434760299811774815733036014756745347480943687447330920827476564509319054829747897682558774331941437069368092329655877970831383024468842709060810027330140656791026037227520000*q^(9104)-32677892158223429201296428242223613981573817249495459456508145807662268654463404216059395740451706236910911762193485669091602036697601246999925996355907722400029617646570818314084359938243608646427209368415759696893557145600*q^(9105)+35590029784833943185521735677309869509758289227373653981793701033698269010246792165424433202203916311878728985989786812879141061243523882582347834845903242963499265294339644421333855692696225200201805315759761823145406451712*q^(9108)-36617197511897316821959896420692798496739642953379654883645066508084817320048281658481206160878002596401673364170364865024635318056582931369040312505739686041028353225995591854637350507598153244122775613561582470217912911750*q^(9109)+39879646029282952114424716232100332776973579364628590647634811000267699578236209071746019346506755364905320163640509226887234935020728334292997790833757544281597419667536388814356903218034192497991030284208046753952290535424*q^(9112)-41030361080673118537776126558808708166862358607809367594315652158470394923205412583094011408454575934836026914098249688538618288273397676706956326397264698537875240678457957893959864265907823611290246549427312349164212191232*q^(9113)+44685169795169473440776347465502655298303270063746676883468197962896683855817057895922589864127585926478897708688463361958707024850604682775980801573858257217226515208870865431218496373234175704283172389659773219072683264000*q^(9116)-45974260386357638435793416432458093010413851262880881364783649961173600362862749034012155637165981196441714907406984839243574191997617946267959018893847759387742833832359980321005052739683404069591688048683802687629237699567*q^(9117)+50068515092433609103473197802131607246042608507010841525431025031884471362547245438619048767989663647268167962080173494113254516101736566053796580958261590782216459101650837757278502097539888812952405621169173764526039040000*q^(9120)-51512585297261919134832621251503234014241072227245379110294618685150047055102739340155651417959149432942263308790819192892119758424755193676137755991912025993273809870604634257890523477701838761952281165762797213472800768000*q^(9121)+56099010228199159134303094521735796631213183486559723376963722208851191835256882044051987986935241182258085005707656608679763374273049086566520912637913291342663134467851060895655015481831943228487716038764549068955740160000*q^(9124)-57716652201657244439191671674385307196119283854593447534726279091270340319140516804160568564793406253827998080173112165893530685319022244679445522253271378985240145437758057966740395956449256773132356563200893291486404473750*q^(9125)+62854283769320400211119943953501818513028252283165830055625779356212007594547974298139661705995261536559000787213518417290822988780588259423821671876115288628846035970899561365982722640160336407943913060198483097419685062656*q^(9128)-64666315277295949174187188829772335783782884375035449182544722061904762307104864341842490858546506770288622987225809883871021625105496718795473018906048475593663593885407981929772913396246520127610399392352126699294416896000*q^(9129)+70421256144197827435738602238963734874573672799327032607635217545474178628869796616211226585550026321969646236352056465201528981216482349541356623798687797013314455817466412969528545030126655870328700605548291395761176316928*q^(9132)-72450986411496492871771364516535328287535700335304238456555926557295376423373180266357554709427118848850438521778659229995516701092020485190940985324960413805071385555227251326513340635565524072369157857774708000426624349089*q^(9133)+78897249452853425190338282939016112040392700045892062594014560007817864662352351273905023814119041774952412527551742829480154091885665942268597017586876081671275061937797978989543058815157528676281675007236322736052307456000*q^(9136)-81170776698329190222016038102568837210957384720077539968336566039783764582075883257990591171955734724604214713256709632526764323145748930184799844701577927100810239165126571382166174877416290621646187195805836199269299585024*q^(9137)+88391229546503129986729342973555364164998558691560007065401825660534021653161229419871480636817204167630415410159851987820739742044836301773842819836271390529538518906242816509948123909453085847544190292239828689812952576000*q^(9140)-90937773974048011116125242879107054593517718776173069573348990114461521488276609167256722442351316480171706313077065842240219842502894235759960892718493522951484211841050377065382671101075974895931493873779744715983622150750*q^(9141)+99025196106896792809001266919359463656240582669984186359280612132690476132743900885271640596446666924535350456359227660970233558004907012194646849835437009933143111196881658959496133672266498183773211719582568699997614592000*q^(9144)-101877472568316675313768655376301428992865481696996768673574716447299656408875687764269152723671446794575810492425703492293617185042641167624479394601312667275165049916132833070853328839808048171391212685190075238150619136000*q^(9145)+110935738322412817481392196070268251345113511190988255498020491579172146270581916462699032518746405679273057517932455844552121267280315912668947945998252915050720468042096922985772255641195533791385915024868519307476855259136*q^(9148)-114130373368463377059659662483807742722490609529913918131174500843351404159920049436748307209427585132095743053161153030543680225334277926717089959427091251344412377288111479697854728725783731674882059739517841985546968130250*q^(9149)+124275775845659650570912026498412421135705227483655803443179114655362375540393482007665382722643719879488855394336011816844486783204682903237939118714698960827981146211167107556881959793649667961336940096607888486576771694592*q^(9152)-127853774440992168900221343830352354290782952999493015803370104074762493193033690732359185362197646597355506793645515417394165179341005284990920809560239777308948145949555651568124197870357416740204616583731834234871009050624*q^(9153)+139216507052268737893351889066722402392122845977662819956989932683995790592829508866508242957041772930906102040748837700994249037528094365613497628307240044388245924245054964199520056416553334115834288139331869717542371328000*q^(9156)-143223774855737723226558963971707345710263934732742241391362912131241858422281676793497638920808155687723379403511637644654153755513492550648124317862850948914509351834916885737739331344365136503265601028256021359645096679312*q^(9157)+155949589231862417893738856466386449576029258495147114473653509963072282303414630548192071371677284138637961828900937050260819446605899944148453837872105444298659103083070139892512923892042191703870071788953525605829783782400*q^(9160)-160437517043397799340035944050399915417207142679355246826557662554719119281559293314069403846360336373503354029500570880878674841475139114625348192294235468869338683274284687142889508937454899540518971274230400444162408448000*q^(9161)+174689578262486469148500221882837826060926087807288917623625170318526098813575577798986498995235229146920967570508268944764884545674647941806744499937374844536894416804472550281036221953310563534904847243524027553103894656000*q^(9164)-179715696020277244408378826544131812295663778703866545740512583981239995961443624819437691130682659269214164214613641468474364041641500492812209302205575788664508315721391001203992704343313086997982022113894671682324564846550*q^(9165)+195676658585598520960726381144596788829205320055683881224368813256551294825586079398768747919501741186998687513350962906759422839724162294604752242910563284921533823390349458830662172597829959371444408402313705892953963495424*q^(9168)-201305367172447034084977199777224851977337269445463870593434257150973313262167381465617715204699640389820044795032176239012262658644189663603474604600812009657467026278464061487758743510366401796759271229260347035651014656000*q^(9169)+219179697950787400700569922583927804263425029198311561429686796194359971696820260509829394630167372100973063301407001420213507122389062187215470906504455501476782209346572625809096877849416491000079756547037041860752053819392*q^(9172)-225483088047100437106055456521552222632942752659503011637273599196110368067004483414735465540955326726237587258110972559122922023241493583928526366076003766461826663380231838812549062974866507306900121364506969762920643587122*q^(9173)+245499665483356619677997917541812836372229249328154847802334051944362508459527947078283773504992098263191229891841701448014072689291970393220701852321271042261909429551053713025066521564620551321458802788517694770995916928000*q^(9176)-252558433798554734483076673192814479709397896012362997489959149976612265468885424163560591485779336063029481774624381167788746270806939800802711103255279323925836381903774501479057429983551527137718669842194971241833224863744*q^(9177)+274973456194699036002034143262253241257402079899812229444948907926852616738714405741363770090005673492114109056414012090482544931411707931814323302594661247585917353733063043840579080933683079774596721614068815953640824832000*q^(9180)-282877930632500720186039797800774168532947835852211001488026438541650165473580361823993867479125288011230001142586594179065598978212474646932231241468269545166365098609493700328367000007812052246528535716897726360577277075250*q^(9181)+307978170161981318219051643903729573798333222400527225918615837324961971809853516390935503720194693244717699140609083623456364970980488012690231966042787719006202080759374346813747096646781091048346707719865165289405214720000*q^(9184)-316829456843312734694365202561065628597890119548873666881909636232461218425262848621743689748926254881267140428777755880376725620424578090984312048424282402190039970047695085563592678767403240729533184143868606922163567001600*q^(9185)+344935900313713845453047107647360191687315695776441897212903037842965890315877452042520336423860896060322433467045977485151986437795827744582734141085314118798774678796265441493788213567794571709283888220830999162408038793216*q^(9188)-354847166910962968460047527121558289870259190160323917004537463994694127440477651938710510332417334038006137493453345676078675430715175881141594019630278444577022166200963834258440155594821143941119672514832823220761317364375*q^(9189)+386319089142465138619463017920225444316134145855251300902138693727655525877555463130765717321515835641743615359107184693680591448447132901497535895245677992788166889229687190959277042854093507027987932801107813733298889056256*q^(9192)-397417000689503246108370261012567664955803360155664274799435858318431470270096811139678521786353588008940353445112968902087950879313226068870772852439704978439425760136534308047233220381128329155703899483297385037813004763136*q^(9193)+432656521804824223165377009758147731497921079360127515849072505405959481157502188545241107940918213531448809977897153386190289317670210135920569877397591657865741023892635459580440768110574593755543399263710035140065078208000*q^(9196)-445082847059962546129958124093304756153281403616898392473358137910743598321085744673902309953752155956470980609032303463560528068361484720593020334453815797386966004895387668036497890690058762563346832464398610500539185888205*q^(9197)+484540031050610426592934346602313726808576377421248834558090326490454849638905560614438315829936727166773624819824663377739505199735410568656978505858447829475626157142386377756121748275636778778977889853219558041261877248000*q^(9200)-498453439628256047270548485703636238943566172815102327646997987963395715246687414662901962068031549421815987998165344035922742202136470287997023625349584454454768136522859548725722020421222613414267609166327749409665617920000*q^(9201)+542631998347623876376697830550364737336267324662343217703706143668310148676487046035953914046187439056853238424873053703240376618042159535594809994378312389877318069634977795201954135988363382640597366162671074469392490496000*q^(9204)-558210071225457491615117996194065288778340385382846161858074718469007647159223823883693149275708382429961045009971001847948965920103389706803269553437802626306432790855606889223175275919629091930399339459282912307832985384075*q^(9205)+607673745545949184781774325198983916662327904794056004862362177677979425164557328706719041649271111468503598188858967036751264960265467362335321690953661518783117527999885653399824835208160243553949918535424248356856620142592*q^(9208)-625115224227707606125900267992856540539587832098081721589519831001080081146630880667367518192837881014519939651877227681383925146740196854729731730332324795066347203349908562337644365934615326319677016141362237590451826688000*q^(9209)+680494922581049945075985364975489987068867448996409264959178732562219939681794888155921188223971947323400386290833690888693910853590714801520612756901990130766743555793629986152460686905372933871274117835656376765939399118848*q^(9212)-700022225183693439739293389800206342000607731493999147253688360976999004191545564728986110074567930114175916481440238061409652530797639292832535686670929334865720365844087825256922684107140265793313981708594733319290413127163*q^(9213)+762024009186287052559815640814204957318999692134196222377611376782715378809425943538689187654854823844966459790268311520297388433763058559991905084009399180688098845712720496397247496500366279533546606680016207186200535498752*q^(9216)-783886045061606870107835542805815571967860386129825719477909592185698974758030751583537985300518564966189301446445377140825053585602143527753745074449241100669782519615760421486566291367433915665184845157705548881023372165120*q^(9217)+853300062528018172452056635048483535070500948803956991246682435522029736885013095813680725030706437805620055851603788855740270896795869878782581695353490047193223845096987449517101157794425282235150320753006030028129806745600*q^(9220)-877775380764097689424679937173662266777161107554057554353876043080227671043519503561353503218808773841780158461118616153424613176401912686572215200599048394214341557279386134670419668276915082563862244534795764143548873502500*q^(9221)+955485858263252549405597547211539645347836331045819993927018414311467861816870461537001397858636527168513967474458748029630345397517887754129711421432945386271048591520289293462343123188896943679294508458691579836873902080000*q^(9224)-982886169587016665491489563548196966337647063907595106459628241319184362165337705056481444750158173934848271535914100782487033815709060292596401574592713377948442685589876356784802692734860983647568445018384552197490227609600*q^(9225)+1069882589944447610340314917362381824866418106355629413866024118718892666718505116356111041318590669232093571996550425087972251919470098445758883229815527068440218838300191600635415192078432073298400975490273406533178031702016*q^(9228)-1100556706214646516603946722246891974477681020786506688647241793356145781611855494036875623846021852391674090237142141963119447826790602087390816542394389278169368762494408111599954692584540758720305671355309565011185797278500*q^(9229)+1197946311174667310243968113067164194923310886752326056712265927411206034345957512340585772715249762946083035125266360810374352513083425749337355929496153408754283567793525125555018193222961039847038158890500382956192373932032*q^(9232)-1232284551872954916473478601036171896628801910732810468740666843423419513964189032468247965260793706460420782548643311407173926911359994294507227967047788014297012306941050466560671631498914581998973761576307439303239378599936*q^(9233)+1341306326690588469107249040116415698575810698304298993389092526558123137690078716624892751171622638783423551848646995989495677919112417036248971426391556964915358566068789286585971410097627998575381500028157959204335218944000*q^(9236)-1379745447651583203115164144374006650253278618703791653629627012436205643549991288129983308974756391688461839986151386459409354137580529077709255651993062807616896013593795788133405055295827585128043333755134258302502833724373*q^(9237)+1501785762890711717727551246240922514984549908195390069926921977775391565125304185146211448470989746595240484827712610671039457830895186938635753811227787772875119226184501002697415710297263081649727320861339210278274664857600*q^(9240)-1544814469032373176371672275972238772831277370157426240356921727975317565836131693381240791703396087761572168919342728781880990546183080770661646450183326132308458967647688824876459009286645520602466092641141066120022790144000*q^(9241)+1681424575533260770424534578478364034029904286402602304896944540662513939779582409575668435889762610426407470845227511012663329974640840107093875587388891136797509450743854193194179383018862557371947112667636755546276249856000*q^(9244)-1729589686637368790636721617402217271799803593277202043308281614959574075403678272649685071643917496673313091344896506486696435033454188016982799336974574239928379584649632638342802175949775943587553364470337698626246104425255*q^(9245)+1882505282739681527439836148257796197663731025383394006053215033200450121840515173365669953441853776297134917524240799137734881305199014229302864407868479618460550156870185497132997203232162637745196899218792182183272843081728*q^(9248)-1936418629478930865802743303162092264673250684518213567680089345024751272051557730147563360933719365105056156625770911445534791377753425327507488644824590606298257519808232778652260505580359413256720970549956696080061599744000*q^(9249)+2107581745431959635865352873214168042523587503892258963217694551018574861583551584022906885163642706545011697066805632116601708703283396359838638863877362772130429864807048481184186657634323113701052814072851035260757875687424*q^(9252)-2167927881946036423780200922904785425187993865632803542061593232353408307928908281241021439294560172886517961223872730400449731909684210949561035608415921825581255941362347654041828229001880054877061304741573309032604221235943*q^(9253)+2359511355325902426387481801426862574204519651090063304601274539455208053127264937395630935573711115705670603512772594131696402904042213120715235348803564404228570313370852067684429320941382756551555691816179661818975393920000*q^(9256)-2427056184826566319848940688542128214794091312108334045862413367550449332611994028052813597953869624362822005525787871671139358083614473198621306181209194709585218531186751090259364050509308580532571645474208101026677799845888*q^(9257)+2641491033068149520041110694017221536471130080763131291397759977542386879460033767898468061046886923498563762511223229097531499888151226469978003181440041687945840135429509130628850579028861555097132775271100056012048161612800*q^(9260)-2717091454328695654837756480953472358286757709489702806644550969826119282316875881766887525819647702880466134987369696864632630005087492889792850705555094104970168569913181034294349195130526024797105621633793605500202615073375*q^(9261)+2957097486567158309367451693233695106830536958891637305883727897936601729975124111253074857428730349247012575356891962878155885038362480216809180841636307220248853353009732187154551608927431995260589061336702462999076847616000*q^(9264)-3041712181865317935438834030373014574591346002194732434025931015616472998738971369451287377946330441815491456193957499171887280976869510745647826899117976566408124758200734224247006478540218461677197056477625349424536010752000*q^(9265)+3310332232614475130545361430658273600032731353387615386730071615219327179346767339752992971044871300726328457822457835016402914071135863650254510628231201410175905896546546323387987595637396105155867868421277669909067262664704*q^(9268)-3405033731906955316513535893361756540798294198808055420886774148649876253301430432213516044091813213624553000304061210442829316571586992860619352473968836301648430704672645821011636280896650468970164201794240064051065723298125*q^(9269)+3705671944177713641347124212166858808667352673951360965591619439388865565021516206888986811124192360658667529303730008206278415027934317275209175380688521197124685784460275052185976438310335988816916153209704695889908943881216*q^(9272)-3811660116164703917655800618589582702071131628573177955789650426179130821845427749641627255530023036384619035927166882738585860806465034431434703000119538394002197528036334455844109774142445901337831226775536086653768218443776*q^(9273)+4148124752003063701864758993032551636202745806504267205720911528752738867429867080203043028269882840040461225278246574229034307091395248507603000022932579232328111814925900451895717943871180126598860135395112925687220705024000*q^(9276)-4266741890488238982947494597088521872458911821003121533361588740832813255217338546379825411385782823686907910394835200232600114458595342503194347280059713413011769214598516770021647283821835534870700719371334399322314613155688*q^(9277)+4643293203210848640365633153842038897885756379744005198031343560444761138489398571251622564048077816032763367676706508386175926880573727439569578581934224117063117137388807910518255130119677663250512883978047051647200840908800*q^(9280)-4776040896995722915434015596225365605789199199936800873638786329213339820779365056997346993398969039165465046076282014995235538425382063683283613772696660002262640397989729832139346557657230350527286989093737564093949902848000*q^(9281)+5197444662316416603095623918779601711389699739993465583257684948910137571673689415563718249751186982407380104134424660422147280437815435886210440380690937409847058265673360708949157445249626413647702989020587429155639646208000*q^(9284)-5346002659032045093950333426998719908107793081456655506939599967019295941537241013682683633147366064529089884489471316042184468210192170744630620339290818702806464004324046630081727702445455445733505348400274456566825182537425*q^(9285)+5817590032581242585355968119909598477096075859060503361919836534569985953875814320676681303161778476317224262689704936626537303248985779651061152435158760493801445044164651366141928777158071740380641198922292153137508068130816*q^(9288)-5983837331628566317200855203759018218458717357349372041294969407716869083273072315781302719057442348025415791091849448600585217912373161921386661038524198379964987281101393287020977778360406648944411224070343212801803395072000*q^(9289)+6511571778935746442562438215748670666167854608161133633303094427278119862132262592477916599219379637710488265768524847860830199842101475350971054610776580746123274791960583959800218959706039097353616875687497776013927463792640*q^(9292)-6697610216383643178113528743128615186938950863971502215777571560471562212081943065530435874658635042057283531344549939845914455436478075529324997482807372233381697029411448286329599007660120601028518618148348481089203008707914*q^(9293)+7288162349189630248586432536500864928549308007479155726541161353931989622460938989640643352979806371947378828425400775108576081681521082211768516940924942088611250888115981183545116285950386097631053733034919635584357928960000*q^(9296)-7496342968408020967690578180659431848811536642493026493783464326178882803385458643606051530148427786600038761557552865815026017992555834804625304024779673633388993346748859913101417753696729412344697581145748132671283862142976*q^(9297)+8157174219280132131463203839176783665494205017673641524368787246677178444400348981395595177770864159537006237871469569132664726267529487418873316901160133227889119217720111927262796550792116980369672515878883540282025619763200*q^(9300)-8390126755645225150083825855755798737901080980864378733689682191606854728196770315987090670301069111805503427267326884191212623956976296155303513949122881243543183619063447063731727468189890264607709660803007797915717783246000*q^(9301)+9129582932492497210366521484111925627295378453435192118520552771638067939526396690064672572501669769677399044402025607388357466604125209569583534604089039340069213154311453736398588543242768357123106642442620029913766066752000*q^(9304)-9390248779117912104614805133584449971621965372978260969340603089935020874889377151521064601891076773889298891143236959018427091469083479386878496807140149510790153710586380677036562054136113995835713980796294792256447356928000*q^(9305)+10217664663695000228930031266674830297961945354617591229374050341410480100402576219348586486657931030635599208958129539487371642841411791603589464360862008224763334253949403240221637151892315372677863033271931251290479343679488*q^(9308)-10509333728291325812594091584353301125471430715979996652797926869814350680292124227558000719337226480323994315802724636622015875810524394495071376312701095717931311122294495973573745864330720575448390210323490209612030651581625*q^(9309)+11435150019645326943536077840600121859833485358973132449225341179718224976466971999812650959060917146814584054251669739589729413618717699239107725381107893708910213544184850671489444603206516399669476948391380301503610398507008*q^(9312)-11761501930822405526600406383101404958823393817111310091716449080183501404200731923076116389088009616341644273571352328781142837615831080519037819755628649354285271300087255060888675613280488959903568649663216224472420316250112*q^(9313)+12797395987560032507417482662287984654947106388350183243758961718318460492060029225103173264498105001936980229750590353909276502813450191566232186133857394369875689027151454602726008183340242314748265089984987896747365253120000*q^(9316)-13162546162753728781795281490595138606565492060783151052635973521382140502072542269054296093975109322844308400902699297983446574995709300946188947772900621651884758028727593059324344668331743361389590691924688932465209690181997*q^(9317)+14321578168866860059063309589055729397164146146720305810781504588236062458975758893037996509263601404172833548457811455880638686102172182035720278592314583425471642077252752381156018559275562746422978365609210977709881032320000*q^(9320)-14730129316257331293406137837093503872529357062507240328702507486852971313869981343313988248868035303555143397240619705704158411623787489753744184462866778843281547580810815284206843190142921633729047622337054059785779208192000*q^(9321)+16026905686142519007850313591325956377242565461697599637092345582210009902765380783666445174113255629130148131996794149703862603755435131517930662027094057565780097034499516474094707899218723351467228915069364609461551678720000*q^(9324)-16484005380173454916714782612106568933345404427104238509578657423526671935718886187390496628360397457564543488516353065815681114245010217452054891271142683532667069233277435602055864519967444042923878538171452884417050946162525*q^(9325)+17934861431760247975281272890923979429431567061361963395385088157337418391139842557830857575781385183021012340783038231791514723635650245734053467873361915336794271332977194286098763098896464137939550369839464516431512629329920*q^(9328)-18446266476993946551581969648278293396011606647165946298466244502007003808444680333696709998266610558122645938752164265349580477124700126310856945163207951512913399992440838610339239874724889096016001879897208371194939658240000*q^(9329)+20069470640176435883694107882478586167903987159623223186369846506961298863859342435094362735694929502014269535493338687392402502912323386158403524758906488804786522158933107627137143602805722181963276706665513184492796908193792*q^(9332)-20641619022150093567341314968102970457685670149631939175557890407239555061425542453365035047513961637263545465019398577145948213433381180135909813900337467915139855755405496586287276923800184811713182246945042209377901309048242*q^(9333)+22457601115920184508373407291455641939007842877745200937590575532643433579208005593362464761420213815786223679093712353670525670571497752904555999169283891910022585715310971468457166465054006364408165366180808401546739279232000*q^(9336)-23097692431434221785656708212480650574551494890422394373027653833347418249921067181928131560294310249803392732531495875658288288245761038438225134604997298327385860115471319543679085173705340476083243672170481117446689331642368*q^(9337)+25129298840509377902550264670208195441709788689492015421811756944796703738523149388779088292705164662499676165927520128611290591469725732770823071648532260766186895702330903471008440948236159219057751849130488267814726791936000*q^(9340)-25845384204528999420034487051706068320757949962859407171505811353135085802196841850606991663032494147696378824451953791079002387059737508561167776351358553269827284664260916031280695532739043183214721063100767694260298067480125*q^(9341)+28118163118498256990353097050245302646630933900869969741160866533813186089709673848900599429013144194722592728405110682159637434117358475870737391299234207255619825617188841175660695971536619785368156687331793504375893671936000*q^(9344)-28919245661868948494276987003963894198052229455050595306117913590832526623455375881199576271987574516377319268184262684137378063611514614224941864568270113818395769853920508605183017244829577122022611096259710214766597360844800*q^(9345)+31461765911021000344810622253237370376198188361971783009951211926481589828150816520182739286095322300240162109871213813954137011182606339908758125750472316867450066034697598052036806238248733213510211763364207701316306590105600*q^(9348)-32357913113921292384527806469368352890070434606964638585381285953052532968968072464849732405483173440570384972277168333184719179220865193294119061268634806263236790224268217746017000025622478822885197763640153939463138465150875*q^(9349)+35202120550514500428069238853692406584560073690612485436612437311265991304193574414629371375702649914746609331557620473795749836428049655428434625305967670873090297958603456330095912905014043847985806570405835707895817945053184*q^(9352)-36204589802596328297746364689237072990981459156508354561082217001752607169280647854199831895743521203042113898669218917681705752338283740046334233804701460249372635842944910860088760069987629974634185943055995100180291236069376*q^(9353)+39386205639460036576508372272999593438209077059720077161993031872771931491848042868386582661174614453502097755722686988493770643332468098581093975198029042210939676289407898689596637405797838453335835837524071771833864545984000*q^(9356)-40507584580746358191507127039659401434590283754308624539127996718862063514166013711493012504673314545237369123904663573777353365572451314308825592424214808347482035774259181170566613014368586051452980038584473695613453536128237*q^(9357)+44066550616435215610261433973149402660878758015227738910674223013885840392689648497375873333756494966316259087643263918019185260917475570766279428433005022661995961579445228820776496129166268470623357718493190092750647558144000*q^(9360)-45320913995252613488343646693112271042704449438784112958816999881564874595754873965915904408648256151230480090555238976537333479747227061818167209590395359834284092698005140132400849431461469922933599495337050510359481606144000*q^(9361)+49301890232841007128219789350154201780195961615753329084533778604618985712870319637817618498793419538526040356747312864882907827339082318078870462220641989831553272496212552676185373517011229582355258363423624180958196504320000*q^(9364)-50704975220590883810251968241489005321154515328832099772098384532676405963476711731403278863981190162279167905952765392963418379230997301089860266250555099641418965434047416774377935743038710008310445271054302805809628794784300*q^(9365)+55157896032660985678251384515418613691895578056718403351481631789284367474815016101426665945112506368041377614641321005308387976496221284490959059071003937040426634476932097021723639834914454105675467211942252295225076920749568*q^(9368)-56727298162565500029628462946679567308927649031140217353591453050122503102878189076637509778508291629377461052224647984720603397937335514700504173038869183799915140785012286767392269049209155950612743435638840006484116750336000*q^(9369)+61707993875901317380672278930271848624910280955034758704630214478611621638851372715771272539695524070973086505597702395398516491521485038924683682476656206313426563824626741625064413746133925083499192222277360592430774387634176*q^(9372)-63463386026778192184343353447874700191424605999560855437454591013028230933798595002081177723203413598842411357433902220329703343586071622736142772584437617014121773737661352511281882728578605892495102975469070097539916295986491*q^(9373)+69034277605540126970832007931292405231476024479886537489789406473120245113050499172483439840709367236500279856086197227119492180408680293965768451178413700844512234116417295922074292300936961662120797051824027973303822078464000*q^(9376)-70997654735266338188094208323384309054054324489817411800030180819835820939324787732687972699771188521084468065153305644046161741896386551157552128057704741936264666327720883707459470872341275494221896664428918696270963618611200*q^(9377)+77228530140822972830966640262488597472574236969373360032431742685340115842777888969110802664583849638677658144795153401591939934315917711834548302354794108083298524204334462302771673531616579696377216609034471207620628456243200*q^(9380)-79424482790904841238297411455822479820427319169548498356529602832606978224074029024235683166333134898817525460112522493334946861417954589415943572119384534960517209888560226872605138394088715917825524245519460212561370678984125*q^(9381)+86393364601023221661757436473586522142474304693896882800836766134461345019434255631577438962119394244698236990356324793006175577799117922530229766746710087291588485935487582968162737620012719486813355590709335989237449965824000*q^(9384)-88849384547466565084290897290013729214648755479105284598900835302171697495868192246555223412335480049261654736609600217193963423022997647510343276669110595703567849325983301486451536906081634830254165923729027690757232425369600*q^(9385)+96643499539469853803204862251415132666857686745853024411024502219425927242674464138209827070191556253903054300812513762538153768294482079657796422516038371896458055885041659328421104697387119762336745394459135563153741161667072*q^(9388)-99390321360255733477691798676406739451689532676706506127208654546452732535182657422420322558424241729613466688153920586936451228786251460020615770123156730704833885112861124213225207786099121905980527568800134347653905415510625*q^(9389)+108107184015735434067653065866074807653694818882665502566471449493055940139467981185325907785079407608817305825310193806994451476793459120020896968809515394623796621266863576913173360107005556816200579249914116320229076643106816*q^(9392)-111179166786474148036852817571718738153826994751045804772928919211433677607489595854364556596230324301396866807688806936308823079002757415815592268559877972555011911486324416464305350826376149178828411743600441626312752460201984*q^(9393)+120927790074473536734458515060019782792064039806326490853498096536090576214097125567428543163323892973051820852573966119459971021270552293006690083581826189033821619802048811784723327263497760644112823760762503698292183512832000*q^(9396)-124363343896612120143388587553882492805709278463215272901870591798264597151214551684685617472374901611427104798881991214312069779507333509978431189178784423280550098670905391439335881941350273881662909132027614697356264164924596*q^(9397)+135265592254936075231147290301297683103197133937954793324377194507846970423559446550847201778377796807156158880244625925095064042756505583603636981473615729945029109452242769820853939114117800531593456354266243177117707819878400*q^(9400)-139107654871238745145237116957472389277843806408378678908713032447946622331669801943113038029986152867721715197091337297527165711857210378783563429138008112592338684946946743516932061701312031455801035521702816904350500782080000*q^(9401)+151299756050734853172438434026389192967973908347131841418124327637870401690889372165339269772905700557831414295562586923855861130324641954401725219109517334272647995450095113298260020417337784413181075535546385696388158237696000*q^(9404)-155596325417346151731700106707311635503956972668397440067211647005022948344816695957565379335217204675410061344439664501262478387805798095086426969602722759192192106712365632804032108964538812242965699111211455523628315921325875*q^(9405)+169230559802899071563706660524821881216002586338851474895428231710589281949100397224251384976960716465663579919701195353800773340681193463029973782240351567751695271057358899751640712092508402162646816333248678106923593285009408*q^(9408)-174035289173620027395468756270670551081691349386893418936610582644564393971992156170205401182052659004796477851915912026348490142782705893132491078748669534943590509102979080212812015520810860866717531806318556618230050029568248*q^(9409)+189281877371933093506838821849741657085633605673705809978226612484156857307270211135945140820045215369128436249479448494099658522694539134844463266922427149675090909284520801640089481478422979060910896098728352215266296034361344*q^(9412)-194654740216745639020313309042810919747091634212743259388290126249126817615161037391893756361149342836988383944999860447339133347488421648649495802959198328992022286064353840150868176625257863615186288463348132963174903663493258*q^(9413)+211703952131235963399562747423237046742700266743057504245473861408411983122509075405456448551520741569436729692188785288153314671251919563277970919240379606640167152823385215148241458840462437000873475287605764618675124608000000*q^(9416)-217711985066925125015957759210805753260400364903257433676737502870568230502805946032095449430047304098927638205605165250184362120540095585934156607671026567203268735483775978521613019095622666118211686789029688612791557072683008*q^(9417)+236776496393794164014805813319628528824844251436284542290062457839965229022902728750736660369594343983997808673012083753793417687104832664173022116403258237099423556331378359282182455679602166832284873272306419431631364916377600*q^(9420)-243494629260149702111333697549896036148344245697096316520759713528869564817032169425427182619608710228616659171633178437734183505737929098661068652113213629629138575882383557198601857483379593903543056785778816559282842042782375*q^(9421)+264812154369908215973778215661179209612204172310197334129496280364833480942710318130255289311252457870851810567117998006995822172529080390831605634948071126395660053867818031858728690439559560790402139353837862772557328564224000*q^(9424)-272324137652055089366564240205902808855507937173316216995732078073954712035097193616771563854156032713745672008893495747419812981444119609798459961829946877324553569119015362812786202097391392025650088186657077335557094716211200*q^(9425)+296160371204310338134849254907577475598467719471218942048071009955756884942232119457405634487868542392766700335672806255452482631370931450361773820210636362643697626734341572529393900375989211354525272933639916116505455861401600*q^(9428)-304559812193187568777836952331811245161618872691634669153209051865171959860118815528835341071146292223207170760295649375628566969226196357538994219475453057040873587574999223657876884630453092540422067095244562633132094018630000*q^(9429)+331211715610449302515978667662652856218453003562894995511300129557928667638715062998526926672180930805352348907129044667062297903475962726297574895213992367239803039243397199688754269351423984646914477119745582709296381556101632*q^(9432)-340603236023802171949252623028856130094081120475964745998059324024114276435833114692169161750299732726476662296195170495657367764996725463515988460354935749745066693358927123635430396648683526593856536735543248566906670427275264*q^(9433)+370402709168313128537618288422296753650172770316381342205289200059886425656269426103660096321091316674476130747642954139069002140262661542935169508930748088734355885912372589973851793606749887946210140307788440116732732606464000*q^(9436)-380903238439936955600141726592227021447532392230498426609221292896202703357390318453438428150931911021781052698954397541480005486482103648487415723285396959863951145291479836071205086080353522270090076466084436283811186352279451*q^(9437)+414221221547289590720302636011409792720914199883932975765183670367615526882991474263005578769914039649256862681202744753054299526087774571798234579619585014278002664210087850316143742496580444624236310635759517462106710138675200*q^(9440)-425961441650692222625376046481540321699844524144771922829620315420454297187186852909984126710952895002299269801861375460874999089100443202403612978206343314311525681858665281954431239334202485876772241154235154779742413377536000*q^(9441)+463212497832405356193653675506165463478694353759701697810505165482958085681183470554150879190739862905562704566501884417868218868151802171880579477121848497916413926109087471093397065151937344672030544052762482090957027690496000*q^(9444)-476338457356659491404015848345259129450058560905606622330880641439182091399719864519332132793283045580374793968159002300955609271199403707855012767721181109385758352703250475769221353580201930165224771309665598436738625545214700*q^(9445)+517985891854736444921519038557104108726041276723951058312273131545674324320128712839337060015781942291169928004542992576618496816236889594912354686320009244296257565847373817192543053984398441630823093503376295533459885094002176*q^(9448)-532660809117525710065614524046207751861195826337252186508015257952056401141252723694824025384880026444885388094980526078576653486393279626659864840527687217445285443870230087098029495680279611700589296771709510637771086450688000*q^(9449)+579222388048477948202588166487214019579328398965336096570363094940906487026500088071893733285457358432223453962219699700958182543475038669616752395384336523971404800600644551214878793028272589577171080309568202548194562383356928*q^(9452)-595628665339260389721847639113850135581793097230861086657568248946688285359284585414912720252460551519290419933990737048014426700706898680282823381758977291940434723732659414713962454700852097105103810092896256054217430596251207*q^(9453)+647683003982591371131704821526121529088054909970290288839499506581066647572240106757655495329620399002132991244602891065791158463293756976104179939451503205260926957779428046522680716225367153510814682740564664106606020372480000*q^(9456)-666024477605374663622652248628297109668908512704886392393748546363375019929903404715621942689150866619719237216160055317918094944755844563108165947139978331203587868422477337976181617290443972472194626944483184411829458776260608*q^(9457)+724218176460721723032109165962206587276123561260489626553815855373322436361693988988391774885601789985472620500733875415970615142257186105051259594718845812585397675489623836488931126805197572928752210350852608059230567536640000*q^(9460)-744722630122372024678954237116769487227258611419376835854272686026994341749935254233036759106705272414617618718747532980437128276829519816468127228754924261744347055342021059434377210016288787820790839916117428036008335403299125*q^(9461)+809778246079320009701139181617772768235099636740979331188247711059981159363655069718486928712998798720681788192007928686408396689392198024721392220339382570601527291923753672101605623809185750373064875188665314011493687696000000*q^(9464)-832700218380434307031613537129403739310590422456854936993647406248409847914835212879582136356450747664544736053446810239206863479468236077178297913409380428949379992063335588030335254368236105040457504035943465991344956273459200*q^(9465)+905425168525828693899620032552620165546787936019100085909325175651378554877122572079348879591121878574739825056972920788597954695095472532250643402104518932887370545615682404421023668769517850907394951668829469268696737216358400*q^(9468)-931049088895847582452602569178839786346742186530044557620669009798875902322480404294016079644296425320525225905341494599003468609489731572234052804916198965537400241826012695815902992074914511694237096163299081480290160438506500*q^(9469)+1012345595848423165151562789408002091693203037828974213791424850901353717576496774223673327157277877636666662853383639100496815882949098746849519517827908638125063509356201423494580295304617078688287420876662480188398089897246720*q^(9472)-1040989287268208526735338363044754201072470263508074038613652126104623727991863658241971144242291925557781676012122856092482016860926006130350396824856515870035359392493478823083946335269508602933959328146744444180115631418245120*q^(9473)+1131865487616958776088281390595144012869760676005493392437368191802201756108013487561780596361335114575276751495865046335772864245832138182281141094543846545976696431578789567914385295730025166426291284379818044482952466190336000*q^(9476)-1163884078938892814646163873368080207865412058166421631986851752203952784568658028829394116241880027155098829514324745373164324196332032786750674246194873859132754545529173112811775735424433706147406592191463413689933062790937597*q^(9477)+1265466430523200592186871003885957620928781672317052628242570983987643440624268585935547153002270315376477843648546227193048795464885448152144979611126215717989456806630845313458509895169492599205657921655405375784494866235545600*q^(9480)-1301256726184966727885242864328704994822193625429321768619244207083026011512449600640596187901444666047626564124988852365497974041040787538531094405840655970743612385600174498448303337099248872355538790721860157080817281814528000*q^(9481)+1414803865762224874604284773362935334587810747508314425673052176467842054820845712438429366066938429797200023426436308994910733441585901826068149055073729858797254843842514931231359186355627129797687048358889188997250933537088000*q^(9484)-1454809226256045675100459360612882282279160424295822877334908675903632288155533798520576455473008267006445737000389586036568103763162943771741613297414339995896005538520296456803692880620606533748349384334210768831277506607582125*q^(9485)+1581727446747253681937398630215662606007548654462922980368500079637155536077094277975780810190255940391125477275723234452589721817654461063447030458553190443426803382967148571069677776567151693969592563043766335917979894249947136*q^(9488)-1626443239418698260766673996131350260447939893845024535267416809613215812573274115365466863402743839186902564407158842753370649711166139261189013350326792400748654357315030174700380184219481809601960991931353647900894111141888000*q^(9489)+1768303775617367200845056821556947321280872143337531292617977213481781391905287021440749931406813113332393591913380189552554839587246110541361414460643670249986430810372904881489358699252615111480776927800825609454882291340632064*q^(9492)-1818283462301891135431590188597575119109804323478299624903811074762442978363897541424269965052202306505651599897878784963652853314737236360163414905795600755595469622714459338967839685755821839746978292564809251675428890313081938*q^(9493)+1976841795914215329296523896785950916242040243269354839072697493048439376670658396682624869492698757079485933414349557629666317541617054745338974733877352956183173814626721511367458322492368319302070839531983496626495396865856000*q^(9496)-2032703731659028220313967753289395632529986067152171919448651366586766243666184317033695277972024618195073929082665896108704447930258734005539072084693612584843300487314288692127678820203898574540706055699001315612912170522050560*q^(9497)+2209921151078881348856493092222244552208050692244913102652667170643505788428155216355234379411815204618623273490093393602004449017901691007184178733611919769642444312422802782924409671496470252378318167303955625480334240070144000*q^(9500)-2272356176835897955156988877584243101757469048354334017076579759458852082269010863615300596887428361219469339014407459153332460081923944930696774763842098888410568784125412182775104473428875174397422427345486740270866763500494250*q^(9501)+2470423854442651853808678811056357518394272395284366830004378335072370733973209818380004917988370265449469682124821828613035749753636450021175470161541646029901898118615203183774510113017095791413200959230956228398867160940544000*q^(9504)-2540203776259316206880080669353704604634952261564625873824089012974868571804960110832814658659441015896545262285154292901109346126749095588122363538487559420110563861233823079347338207967421709421756100346166418133310994461491200*q^(9505)+2761569656589847278452968844602267299304796769376185036489272867826179795410810638459307759631865707053814476882311046420132308346924909268716825851802205799646583710145538378963649383597454462785742384581997491938905367750246400*q^(9508)-2839556714584711958637493376984079606511841019420934062025674886318483095610370411685110406169325825901341636662708492630374889938589879294272020326144978844449595305638638070868995018899371062010968406525843104766672298295021375*q^(9509)+3086955540841503290244308489884249769351393235591125434393192920238633046034861845095704215042087979977734152892323514376989776103411151970917545673782800017716194448638532210315328531149259868825045090820071399775338707996500992*q^(9512)-3174112983260217164295001466642160198819553538638521252460549735046680108584327367540692863534518650777485089710723523302717047591037968757366287478212836286536377030672389015662876967988126260116690953993112556778136051386286080*q^(9513)+3450599827686003148835124140955084063946660563823193358629537603381943771693100623240172740576187368533495773686166367986124205687339307190538724844119560994784676757292148067207522333820981536270877046356392143526141058316288000*q^(9516)-3548003718735411393986895235419870979913845359541207189050489214141703183153389049308035758541371529257951931587169065013258286144707384805926876014759586769755193954980076062680799067887623386204834696112546453400050439945111225*q^(9517)+3856991424869644447825803576833175906281772725557627980184602281896979746271175734913084572173456799915370157774296580409536786449692726029411758657501665930450510046187182322776061551635512626440315282571859482616948188366028800*q^(9520)-3965843829984345793430003633441587441699416107597457961168340286647632367763300961397377680807571281556969215093404102731427060954263276452369973148456436377920722706918729359548591339746282521814559542165758014935663587753984000*q^(9521)+4311144822229145310557216877542182413401939777724186219590586688813625925618795467584126816881308720196880092749317760846394249504124366603873029370709877556921606224840502802009639683253815143437103039306562081470138592362240000*q^(9524)-4432788531116031354034479869013233401688528587759315891379520985024998571982788661858378851733653966204814116090679676930257807600899453787242492163477928744807566939379741088998785131245579942431656447982045488584163079827967325*q^(9525)+4818661499949518178027395637364888298115968945466326563199867789749700003562979153150322258257750663741779209393449687367259226262197910292760042717835417385919683901780454511093122982387737840187927430807263734661903077822348288*q^(9528)-4954596466382272395243431602282943860818021074724985604474956558979229938673931328028862936911841115583580353415496755104130778030735049428594563641311840991616107667554163425007315535230347373334650688468571608219841914806272000*q^(9529)+5385798496601482363869177131647395150834038550993994042118295634535328431131426028707012599401861376073494529360414652750626976654015226071736299277118087899620156072599591381318773371733103261203648083591893346057436212691075072*q^(9532)-5537700194722657751707702051955782441878503371204308959999102360949517057798659839632007481834618314641952464385628692323218583107752080761554764829636562510709228396882681782946411126559141429503160292286529226795892678507291827*q^(9533)+6019544969986211312690544455194615285121600961196719829510262467452411529231114590935421686661526048901816630092316510667337901682752244694786759711741259851978228681388522586960627155491941071055711016966880027288756268810240000*q^(9536)-6189284890069104401572412098345029296338107780922274251113656384214192422899717113502594403223171373413310502839097307715406720828486912038830076698623488103621013290359153989904230963411701191933242816687793355596492548958093312*q^(9537)+6727707680533058393708773884540553697548307329140979410127907010067412077663549050673992003890976002800508037704415666010782353322859728950875096985108530103467364465408991696883054407423228667867634289454778877605233012617216000*q^(9540)-6917376213037754527241035271310795810721100396110939475866821647065423391058550602791600491537115261488054767131857353433927076684574184627495692521782012641210889746923702517498826817583681739500485871541302471136694186906939250*q^(9541)+7519006434919514208139778721125646432165586434873198692286338079944028746956109443609243384790693143617037526686588499079813687104928034020979283707793654403565268213470405124702871554639675984066617139213235953782695065030400000*q^(9544)-7730938420557948552569267805231931527999868705145106926118878512151820106429892632288667418530096648014524634796431763866959381021461236108330057285555890070393258092319920335228420158420684692887948482014974593462713379017523200*q^(9545)+8403180648007598201865986448893923876879067657435459024328449412163489322349610903217962869731308886544916573012906043092769722025813192198445000004593894095053577284810021486634079753822272376512158246019757316464479280304576512*q^(9548)-8639983903757869132880769082745597657321810602025848061673664889675720201652120616527100242730066957509084836249954003214319976240454403913371567077382267686095726369707104298553402589802312709361847686636383915451834532236355125*q^(9549)+9391108315562234476611822819263032077860186749980493139869013886967526694874585477385330702551722338574803841539579814707326047438438657908977228066859141752305303393099231639447532910688829262446649832354811214076942054580322304*q^(9552)-9655695482529315743216845354526802712559811091111833618490616796985889665860811832110324423844909360124332824610350890400552880485836401139175163693661574239691296981353882368455734295365871434700406550834791213666738223501082624*q^(9553)+10494938840146649659168187660093854639610132641597087731415050593540176090250596121498811999816656422358487208186326785392478664902527248391332710757229174256036362608002814419906844828875131274282035863128266218119410075087104000*q^(9556)-10790562939286257671535062901059577979974400421879266764060716849940634008567903012142273857819673628033344957757342990823482583163824138906550384033255453194084887224652392411970309114730736946402611298296801848413712211566234543*q^(9557)+11728241319875077052470815080117607631716036228608954381905243683169676169281067167528600417462463013501082739678233317007728618238418846500317086190982050850439856571508077020292806392193965633046044102365686317092036867730124800*q^(9560)-12058535446360661804902830233338389919960336680089851918796700822579055570742246840565397381021224136308199014667200057648332638519104351546753410564205617164964810225987535819877914484308218147694035608055218393673604102279168000*q^(9561)+13106170096348938499289500550189301880795675864058607754524305723835100176023449968878528191995643054090148428863302911009253081133427899851653723133428433009592437923087466355674770976705314667421865117262797761661676941500160000*q^(9564)-13475191733304923537308425314215436013569865651572395554723152359630132833827237680315183246866205854583311988029192597298962613219384040028921464609950576873640548873401043905230996856775070730164243071535877082378066721353267875*q^(9565)+14645649566345198330158736824956543101125457480273315726985204741581891740305225243390838539272208910727125415944775654868523958093701062434466640882034528163634041469102560935326207275472165969024978076667996867057372455246315520*q^(9568)-15057930054390857848824387448734703533027330032485563691692975832482312708976239160732337340854047760428503998474012847402821148371307836317818416223081448321156154657540092295581632285182918401968290984972114723540259449659392000*q^(9569)+16365580494158435423986775969025631324705823975832946927557314049558319604086619284628661013743487419995621662958356364823749412225032196173640645416391629726339084780913853095716297178866842677097642491135126684854799580377169920*q^(9572)-16826180255373254866511318709080569374537109189421704695881131544129729405238961075676500200962016287084351244206369716246037297329502243044810621854930848557208552498643266093299630395854699088854674561863516536440578551496346554*q^(9573)+18287070320702388332894929595741767863132338588492700445422744467591067054927435875721516714885109680598126592051425440213614234167642752721736550765359644306869935857540003290503076745795812634924928634888269166591653188976256000*q^(9576)-18801640504979353686700723259844456676475664549531402041621031830529293585798633024671081469830037471592091702573473088225618305336071541424316192521656817064594914725464213816384729536319688747459607776427303475748412962451095552*q^(9577)+20433690254653697636334105316448814777425461248886520832865627510111783721748114066377619105475677908165400916937135239071402423568703345727467445138598494486841098284504696113387779491914702187000020383881962258469446873644748800*q^(9580)-21008541553781333968451997547523616219226215193830425361861083345622068043318226548623168054963224392545769743745767126343937070470042337935717435718640165949537241241005933045785241254768856728994062332525580391337962974202766000*q^(9581)+22831762253528906581749025266936543082351154149943692956840966175864626740713757609323922072076575362046861278408610178906642328930940397979193881843019412325563679482583393417144076192766190764435029339743821106895074485946368000*q^(9584)-23473941714661214849903561769272718972062950115874141289536395377929052179582345746162073642296867235447022381871388355460513226211539811530137667453412142956912988683432878558260876241470594340059135436645791078232896092648243200*q^(9585)+25510679362482352347741824007626960686976445728046178939594335640391429024696098178334750418639031279900058077553185293433412729953665102357022619165237030991157061566008518147977380649713971195455367014464611246150818099913326592*q^(9588)-26228056128949771881347068863252782493921971836622192593627451352593879076366764794697433137549206228489097711092948376121913428191637233284177667731608828834121935540858236494704638973868518171498820378714069993608056557785619500*q^(9589)+28503263280098275656301151437338362391868157220048798163187896370591931946217869852192385149217994058972500232900651394108080805800726569552716592569722674871636380899223747168505823946688725067544577657301888445641284088775181312*q^(9592)-29304624294932883238125846867898193491916273566051045692518251107277853085360564408246384861830185229842015178044030597100772112604151277802041123503781429488508627258629926027274146816393878367209232520890095114887008612357505024*q^(9593)+31846163468321220081800382991033113856714117664192217972866979709215030735515074207674034383423045407891376985450141542478315618576867252490249182453567577794588132139333533433391987436743099080933324371307512286720413968602112000*q^(9596)-32741320295698420906508427467178626545244801417576800030740724757022852610241655053673091592321959500920305390149526932919022417463943887860161889002554342714434147280589743393219590715772192285591793292849980514962392602013313943*q^(9597)+35580302623272402308057388946452378800898035500942355741492485154907373594231627108739167151882305395571786435066916560765742837243021643023484646304746668645132300924454426652373756569286641738839503889483693143726900135633715200*q^(9600)-36580210676739834644762947195924311022616349798651733000839421496690070714902677935924155606146565862762250681012689470396492796074523789801452897682464166419991858892553872118539402148981026186297858593272314024718670443200512000*q^(9601)+39751373880999299518777922448542327396470322572846827184848857548327854224489338260369721915443005371407669558943958850612441932761105079979508052715353240557056766139991090973108874810189979983406940646178112590681792357814298752*q^(9604)-40868265496466578888452841841115698318126162944834625004545670319671922693543237366730950423462734590904576392703566996993539273710373263984043235996001379796531405643048020503348466070774124653671222082179480496960011267640571875*q^(9605)+44410395753850218941520322296598027125011774685572057853463780256221052690641743682496552510340401251225953628470142457299482409937917432950548434165602889318632962378315353755337019073785043043081186266143511968969987767471171584*q^(9608)-45657928711628948066060711990067324412500654495256874198818195463011116539788140369648499226868318387701353487254551804103137108416959200171188871654045400276224071005427587824303096209812304289401133886229272421443755630858240000*q^(9609)+49614331486568728910147710620480277010986246094463974424461158573650219133193885615572821175954086542430487664443213347318440027050061767390573287370474442982125753967828971196204718395511233850311184281254885240935732086112481280*q^(9612)-51007754772263853347255935735446976421430379820301683339621100555634653465228633621600465748467798476787264464565265949261215222620909249657908058232765795543674068165715459232198325388327235699744702936261992833574408470172291183*q^(9613)+55426780294630576124181465456557889666088598682241961139661825354895415686694926200897495234288422904745996782191458163024885874112813507141420115037200229921205157305786228446913402949097887134751671696208755114879681149255680000*q^(9616)-56983119095602592076630240059883514284791782519975320564738446853520642465205474596889250245639274977786051036072565357060490806355728735659259485235501761136104379586252353289769467190093895920607755381238360049543394369415118848*q^(9617)+61918748810014319851900150679005516434360989879298806940913073897400252328925416484296534888050770491597245351857224359356888621288255801173020940970067340272544471322922946118435557217852971032474946200336006942967938561947443200*q^(9620)-63657010974922074943518730938852444717274431421071516895799671752288670387320061844915174320251347512335296220483045014540959590995701809178369407543524870005217752043018350348072963466044578237241460444733407464019579998680675000*q^(9621)+69169512021781803071515022778646001595599316746956286454962950702819634080064315206284555534865876231288537589607010440445019290920851271641799499669487658692603661117099316692886811013402396446162274347220188603755214555836032000*q^(9624)-71110918468125968923191869284404176583252728551898741735096253779764183174808964052333841469029013482291971625193912220668765668763434275456716070565433951012029248965720884127505126475897510558392749598981808455849866408542208000*q^(9625)+77267574072001843613340183660691482947938456514345650437012455522281618653654399139216149811830946366072033955432540899006316373280541300368908148958912369490158993893481687996924969564176321616848465977977930847216357895931443200*q^(9628)-79435815913683620097051311554467192165894535144957487835352327267430493817596218637279730455172302963373990887715138277421479013136091807033445366260465517935684703949865455675093645786434631086691036428725873887334030240658492375*q^(9629)+86311740464452302285629483378592732610268215134410455242932292904259742671305403855557698946110536176753718119574992383418132704616137447951116351896545151092598803412364168490770292199578200182241329204834434437434491647106170880*q^(9632)-88733265951556518974943806764719664866323965739904747758617974405767868242177402552302147710764140977333532268271123820270949238965179592982873972227818303073302330842826207841001982291330785709132379855380281113720911568293822464*q^(9633)+96412314578421021714389954616009636528354239796024051204030160232977229034900879409432730519282327592094914294566788281597288245287334080118279167644178103789876818693519595114018193723952457011120024064272981120993260045570048000*q^(9636)-99116649298535796732153040386887741995919820584883079240401093794140163249647718354650503127791417564488341541476629683809179086227734546036443534985330375409611777436090018699358451830756066634340626843716057421672712810354335963*q^(9637)+107692432868669123834841213484388173527266142810246184159844374168771628187467140888131829532281804901319451565151108971941399000029605985224497901970606639315218435980358411243159664993267159695486154587684511649638938433167155200*q^(9640)-110712537057311126142022297164913400371388658958613964785781530361736217758587149251371180635781402010230523566876552802412394002929201929343831189684131807538087789149277032958198604698631954943664853846216196936463306961485824000*q^(9641)+120289554792917300089744134165756775834634574027026156501781521131452826403007764196206388849759286175260703862580169841773816911625976747435080191491739733148251990923878192361198838126305880339065165543420185362782085077401792000*q^(9644)-123662222044775273863627455716429555019464379017168435359771950701810068994806254093916553801264985472994368197694892104777229345783356530001917529077273147726339891305050937262414907985416066855036608146023452014471048542471991850*q^(9645)+134357125359794702071674259622861251685112527845184616027286757860551513898658588189415153089248800956623562553993874322355506386881982307450481533816211408010994182293687281215030981300962267057593318283957343249841504372067987456*q^(9648)-138123427527810243756045182873386162433918250092566080322103470303048534209644376078637971022240076675953846607083926794517657552042282836990240740402528090060300232030481430033865249646305382635237551611509194980369341011255296000*q^(9649)+150066430255042348802192253282043634063288736227731792703253210925372397219041210069414277040078209821653663553638329424245291510172840843639929459719111805260333667189607033630503994071659912257215518230382198073537775942159753216*q^(9652)-154272213876697332892978249871536299971775284525171174893669096547123252052725812563470072409567584886036008927949625659385032813941489815214309905428099329000379209062728815408292551865653744661115329779898564266654864844710376783*q^(9653)+167608665806403191292415105369225734712865705374420078260479278322927245393999121075374976100745752775706587141729445729934384483519622312787428386197817379331153939581029018146591782383886574591451613514089679129384200005503232000*q^(9656)-172305106012533749592260501487000774405805008097156055596443340016478997814471931102491065243253988846995867711887501614834333423547645533353189946841836468917100914995745733664733000136633973314279242650510072784413252742792282112*q^(9657)+187197248615385638435464960356128305335596032195127086631092413739855109375395864540151886198080177678746811712069062543510325149238530974810171507755614375864482258558601847709775547030367098265975046980645909190029168349814374400*q^(9660)-192441467163701148098720647957969201145567647694037157401214739356866295211720094938990817033576732674725964418693795849597553292647734983721504906061646016569951528084467088653886218704133821658160776303943493440588135585078083500*q^(9661)+209070392547416786746248564322682904858889638317992310079291804233694057934657773249677836524580268674602783274217164578544569187462328304145571071375837352349405984177068895309489384049463483965147317618774205489012948228227072000*q^(9664)-214926147388814819345304826184346001921200456521375949966812438227768085764031342545301570220273956508493380212810460007505697986426873602840031224856224820432816323549090622212158244798476034829601752166146506103410012363761254400*q^(9665)+233493983964758597211837219283589486833595492965319986726275029954946566703344267903776931737241443609781381311056258494904428389122449938129586148293828175969383797371341983163739423075314669963910960932794259390639527797587656704*q^(9668)-240032438604572979688346136790506953270792643179199035894370952114184434513691905238563929689642759776329490225958606945721807692153877826735291357152399500750674071367765068598296630574157692184735083553171326464229908284115718125*q^(9669)+260764789646789659436672469520686994799167378598743277272542469864674959237931679545148111853202154123792474594533366001180219047581303194029061529105928417544927276316122322430331741361901678190499397871915635618514278990050756608*q^(9672)-268065371515409138842609206837500947984135261012837834460082405605129307913595248383684926952398520256035526643429621804344842984800675861534445507769048727630569759235105422170525293383326453528598439808295524355858695297550909440*q^(9673)+291214035812039077785327996906322319823748970132246045330181814800233281909692266029032241151716904753340642499928594760269890069569300992489906676634558931487182518033018825738646545852430124248573657561978232214579709885566464000*q^(9676)-299365393921168722025337425502318826688932856836879139037706829758467685636759094315108015404664060562619032587650602844583284554984027729942677779033418827670258600096045087956621408459062266386257353713018755985905647925857617276*q^(9677)+325211401082712820089737515386307798446384846935884053033516876720900604644500450290101407898823372978049460450114501591914545884576517899656705355952909204691564270055628837446368595424479339736835802022018131104417058960239738880*q^(9680)-334312474427491716475234083903238033624135708986430732481827280258277759451962360473493429312696647585458206197002471645707507646467197606146623410890290299445780102225422003480520509164141897894811712892710568285583070627127296000*q^(9681)+363169471167777971184990839204441795504960756787708264372762664000764055667483700680963662718497034771320863246534582478812430062398521035399579352087061065243988618967577083073974902512103284412699266520425367070728354147059968000*q^(9684)-373330680655027577299652618775686265726108040336276040556308005139622159663653631031489613044703278941258010134362288802363990085837413834640691051960557895021020580904435326785129586803858184243375611877957888629847628171721453950*q^(9685)+405548708543369806213418678533493880536085443445868046772039524527199056765600803835290272284034793347984161649979571581303194276161760073401464803285552085841128467479603610352810010552055621422912546215869466119033714666270379008*q^(9688)-416893286698044728514701706952425796634960922198104108730654910803972697381134220894278247987567901656092989524095405375818315724815995436357977284309217859756282005515754918760146751177050578531605969523979961500970678615826432000*q^(9689)+452862996544451170232990347179722705302546282413961955166496197545281547636758239293106707962124986515977323144007380958082943358101011073563906948101966727839986674198893861545971232282462756772167344621675364417709393137927550976*q^(9692)-465528470887303535252117011892914459954437520598043376669910791426534448122787231488308366758519745281087511679272601184530545966106367371942957071316770164494378098485895672144723429444280256642473825224180521133520440550241025120*q^(9693)+505685824121825902954832288963672117309109496494988218023860096461046827926261942736285210977487557537534887021727881387461466099454932667109972560873752114155672714501857468004460580740555154064392016882469460940920241160307712000*q^(9696)-519825671940773556588948520651692416382329571551906613099378475556912605206128127865737703674493315151960706658581179143031522112387864226620283104344997964974636434256744739222100594470498946240187642496936008950357255311951724544*q^(9697)+564657185144633761101335335651832253577435945697139743473012996977659398770848979247744771322209471676880992311130849186679957872014049886169988229738581131782699748511162364833609874368342718984728685699004647788272246559024332800*q^(9700)-580442679421958959224668330371398497527622912451054464364704906390532270479277903934464929328236384737167559988943182608244803209537267014021843261114342454314069172968725921971665144563296840210292651569770195728190842394418537000*q^(9701)+630491274630430851292470679795794402786349906546533491009188330581544250549604724064932499730501181871530030136012588903878969906956941592401823792494776418229623534390303628495367051281749261641408348253167570781387865303553344000*q^(9704)-648113543161821063625492943573665541698087459172183687210465116066273705832840194305719710503671129983171269703314158060171531387563812860140314954246487876258259585020528917796957928741317465750920247386070053701355206662063718400*q^(9705)+703985073763292492818341829731904803404941206672621932269293023183287357652095429131969880806334895183775671434729467540625401473684876230159764753431421209448379898856809226771079764181360484588730547796179571761875916535334067200*q^(9708)-723657396039715533487042600212512689765897514386199506199353978267550695861307944837214816705122177743763592632902987780842666860302086652720323791882276556464043540851825949956838448909180368452351517109138486024625368151570700250*q^(9709)+786027926126955204531212788884275436842926514261132494159101274164117623942686696188810468968597981319139380435105832436142631212647989240134043513269837510900826589730317556952100001287959987680196184237988297681215636505204129792*q^(9712)-807988295376354768252987565415867542576980665583466583277968278607463194798436297887044512349967441960083736899487475113084533827216069699592934761556957220775277369708418227758799496909915860299397668637516990369751296904463024128*q^(9713)+877612219359527700351091974571728777271890615415507245258733418418260591156005840076178548327499514232248171508739573680154552770521360563862478349574052916975721761524239337988628086490768235233920666413672159364314529859212288000*q^(9716)-902126200295671155729824265651646822322659224764633400713710339774486996082483397297251088665320338363984232174245661011859111499696676583263025780427640465618790022343137230869481713994366444964920247553808964917966816511730455556*q^(9717)+979845299567690295003500816827791334058532761671965773259681980152321929481985536966907984607188774727135777912826782305859506039818894256908455563417515708641777755198160432286485464834674890456402036930044752539780449963448345600*q^(9720)-1007209215905348258626135869037648601861142264944729039084272744536917154875652028601710423100166335255222146871660889556252542336234162050813542999326715783358870323425384404222287243365166578927088183401525291531214784670068736000*q^(9721)+1093962760476393896119038176533826930956141059436676484959858989964921913820893142518400194899702220221069607183300736200465615189409216846491045862408278519091860365768089753601195713588011938800528347099817942758801406509249024000*q^(9724)-1124507250186776855250038017913015136857308347769571897647360761933872560205698459572621543062054788383270520430903578388153763725856728339801569010117753452561284841658090614343141471453019884155978002485524137330200540139102394200*q^(9725)+1221343265607384611253661368777335190364824325061965463365679655528255434363718843159566104939836000647738116178868337025027189011832383017121918651330322035452610659938654472821525720169569582631688768665933143882106051997830217728*q^(9728)-1255437246251532354394429086776914068581622782286641701162714519983880320843078171888306013896980605729192492857771372899455389622976444193956009800166868114466697697058924845671446364188704940604862857131406748267547922984386560000*q^(9729)+1363525079968651772298544845634351577721432194389306410699044980237274756728537910842156802706316774587588134378447236056874147259532759291528507859384417116419768680524700558135031415708169118042131709210499633126744689208677056512*q^(9732)-1401580171310663255900348799536511891880621396762232280082390979475442833467225256275331587357159884196442776508911088915263170825098204683244063354091587066170688157628575358562007704613142838997345141186209588099319806653950928430*q^(9733)+1522224508011320568823549788513953838842325931153925324940990265461847723798286130576803521835069551457763578474787427630714526423597824333072515038869059467506777661152102660289453299054375946687598692785285347313648853810992128000*q^(9736)-1564699964535192521096098691440285576288382393838242194274423900573249235150632519788158878346097336252986711772658749580612164740730765130309352667857167708774536323925696700496968340617401714935389206342862093762364347641841516544*q^(9737)+1699356457209244639552359094215738527601224128821707785087996218564448246508555425351604320289170353445077047719071624960343436462677011928125764141726141572927687037825807488250152550393711416117899662365678428234774767426323430400*q^(9740)-1746764669206464103154114151483545634436314093646908576909765495964359619839582345705696521039558163686382252144432729687266319923030502875325093487884948380260281110206792116389208951120480854057689760625680706191059396552425605625*q^(9741)+1897057371805510948067556030124744851140800956525210308251763947228482493564679218293757081146919739495243658815832980126796892567833621564604641922562480633011953147938571809521809147579674890476762566867964370554119826216386560000*q^(9744)-1949970000436512841277894278087927531407722232838763842067357131790140156539012634186294918653559856915504000733978542796522310497259613417298416992448483537933581940504508060964283721529483807979278675448666106012821013971120947200*q^(9745)+2117710809345519615174258188769007349270678038398925149158420055872626973937706072683922620180022405096529714509911039078953682320760485390786868857338691446999237452565795025265835535137630719171080274325886518488431493461341906944*q^(9748)-2176765628585883409062510338669522738571168021253315376175253126273247473160441181066567906939572679503253059897046956306511425820522984637789856926818949742334972443206426643265478373354085526879003281913725052651979573266881410250*q^(9749)+2363975963908332913259413009613548800568247490232606653728353687124550980557680596370044046515570394063551944840694671743835039745236992584911911862950793125426760061754793325509157354681365186421812936034499953104165658457491788800*q^(9752)-2429884490658400732482815707077613880552283938010123662093115286415402892753841166618495810824531863504327461432340656265542808244004682184488276660010317000415973987743346684746260537261782932279052828979022823185422875368302280704*q^(9753)+2638819474824357442502135760980659014042201075289485051778235436563073806129831232994673800469180779259627183371687987094761780954500157833679020578014323023083803421832454912445416924288074729306827966251348151424177287074501120000*q^(9756)-2712375477787126809517037953468757437369068023273838096863498864809860151911867610419586792476137051756166507455109175442426308003819130238790011385085533982025572681006326171441927382041681268541903220753364707036002641502380713074*q^(9757)+2945550898537847849300707850745317560007377143049677667247733793257154955582890544604592500390716139048840540209730637192603943710397654006468643993969690974599165307934935817759297029566713928612191350383702370608258832555280998400*q^(9760)-3027639886864059458769590550146470531144865335024077585259484681309002162010458341712080306149778506485911813725665913740822828088229438504483481539484608360201557617497448173541751970124123052116121589299863999321325952336334848000*q^(9761)+3287862264593652108340620843248000598108298204055780085544156573162393195601757984988914663759187677232495408987499648334967958906879035637873676808095023156772904411964642613917316951040602829469027599444232563219037896583141376000*q^(9764)-3379472068876982909943718035057965338915130207578139307437679955521503580067325094899429322126950915456022475324896054239098354736361721988725913640611918064807701801069893785943796252854708409717174598044241357130061854626466147875*q^(9765)+3669872185007566937584288571498228045691939007120568487686667104385047473191492088480528669532383263060624753106812192521509292867255662896430854688257866342262781765820340420759809009297175778343710507699326979559096951336670056448*q^(9768)-3772104756122692744267076839687145367579035126207680707466840945305044763754842193480477735360658338269039641058375371720380504342221892927264464566421045942491326746170341149788036111874331230442572184763657175008835515562872832000*q^(9769)+4096175040085128279290752349918054548512752549157345272571667115916242937955475050513115871194634925347552274251395286520667707577227889265165943510033643023897327202922228052067263279175540707286652661334164584918432499066817989632*q^(9772)-4210259605748577726143679099533877280162633551767022619666898761229414175578242160074816855251523303158529654950277554618677316902096717645330169817358221137569486544012269287691421214682434144731424487215945382155548136736047230612*q^(9773)+4571895823715695726480733042719996653391532820950879732562849072353001370888312038937973583448588992186242317922706069993077493152020369024754531894647591381680524732445472920389528422431607161043998598279603047895753466587806720000*q^(9776)-4699203558682579865292091866348305390382754503889365351332878287389147594421384067974184861271352774254933675182288225514298673346739420965622294223871021827000448796385507843616079712153832269495294778175226638032887206786223276032*q^(9777)+5102751297990296528793173581671330658884394353736391116624834082668703133005900106575721969878896675653519627346530072623873180201539308433803378119586463308254083931007678865781916477791601939916381893545516154948341786590373888000*q^(9780)-5244811681667091852408563379159066816920869014840424208548855692571339205973660895628308211064426141063372913629021485040602784735659654046066981238406775752851962445584516932489881836771018139300725534521911159404913989937918972875*q^(9781)+5695118181455975719018586632727869356449959106582593250871052591840573962537397359279911097604693478720634666755967086760914208609760495439371996862141698487266318501722846467921681445629012964209748075998231973464231067836937600000*q^(9784)-5853637236619900511174524587421451748035364327905035550211971469274962417025236092485593587241183247690445546672545890346362994918085045236661642957484477574725946493965465191633955163283145689181721880671866617464949672564862156800*q^(9785)+6356109178298670612183056530522501468317185113756484428015017127198260796255571846752263013455270534778654110730014346545195607827286618747909861516156320511360476632553547998026073082248071072946430174234679186292142961983344046080*q^(9788)-6532989806801008553939468880320076025187889082244563760098107705632962937511663845037749181830379832396955619737006492337038933366182461685095800649051622245573184695893493648391981836949769666967027141970945470141109430845885516625*q^(9789)+7093657748212565286118627574836355907898782607594387898004422758381504269489608903270289390331550960838085302398167441835833026029401427283362719939107704695823645650599546035817995948252278374069030582830283756297073320060653666304*q^(9792)-7291022404266296034779251407200247932548841719877018985342905645623442018618781701879959823853627260748554617159593892207414877045548575720092408176877325486854875528533953467592208136940794873642922985666523729303155973816215994368*q^(9793)+7916612619748810339394004409622532554312567462478120546008143743641583496813408704934676045309466133566613833093663806775290490143774307897490192475750646883398337019428026206006162891933461029488285470075115436488553095970508800000*q^(9796)-8136828588949418794331533046051076832131699620385721282081959055468343325731102777887148053589977596546106703790769012163533522156258462801001926069607232491772640697639887834369657045626369515406093324034997501633981921387716048179*q^(9797)+8834843164745968460338795181607675995297218614291342006369448130770474701441571639865942934289498584940757017344541680970327863708875130569884091993516673823557972296173690408746232995329638638193035953728118656457238000659036102400*q^(9800)-9080550747670572241406089164047178248148684468315773305268514790960266346342266663965350622621532801072304923580910316876800961944069788861455111917661994977176959782874078092928979432076860933865911440242912005951773977734053888248*q^(9801)+9859356879371347646455649921435798263016395489230212771152109245526353413555330559304555561414996453213060839272655285400219228566689841979538851716671986447119202706073114294650237385316118356181156954719735950776357835367574528000*q^(9804)-10133500812804232207229265848734721785851364659984477150346247075069024079929937179001033943990219980756143760871679917479279611623393134952921546908286989076177102267611957637865758107509580231615128508089045308537730722718106703650*q^(9805)+11002430359842107309385970005160834560466517797901608499898715216076767146650210151326914586779893089647757857836790902611852344010880550266557595772967452936812431837439604696613425873826091051901518328502893886798561230330771980288*q^(9808)-11308294846784158747557256364926088025594469888022065645996733358638230880828388888285060442686135589255984873541893241036906583095300511840389048084684368188993959649296685272556636528545213841476151500288462062343187916519243776000*q^(9809)+12277755319713434796071346722104085311569638920250292852080002511595187885008671516206642827516035086995459134067519667331598499531779966166412479322644938794506049997370498326178862971963927823524426168223316012062559481773371265024*q^(9812)-12619003081794060724321437124083366233107711598999803257722637888307855297959029285370495909750365267791561190914970265504106300550275950096823572075287280216776794219857196804402356495481364698007435779159752731808876412767966691836*q^(9813)+13700601372573450899951916561419674106871858103390298036056782855311536019394853884816278399227934080080683192031859221105315003242618897388157978061180732132414281541817052079224595155059114104270332349302752884823440609811028992000*q^(9816)-14081317185792272321005700102952873775481348919181531644081669408009345275510690657851406672815620747064479169430858069205880206883416773821621484826598712867473206356616493583087635873970380547717046470101259021554200864278146449408*q^(9817)+15287997501137077304963207709014848727532109696029377032039323724248161186923271537307896400683385896512255578482830806972059878872743512554417964865190723168483012894060858105445625302107366556268589203024778871999533995286250444800*q^(9820)-15712736728571244058235692991641014977532652501630920528706748958307853882586914949305874280749777606343096774002971820198792476332081091231176431748694601389086360114598922307104453483524405921810896296739573953720896651242858432875*q^(9821)+17058934353385104614768150582252869767357330643486072673759242335642878692837468927556852415264467428741726076107635071838608671143883883957029418787417787049005563591606715272677534516525506446092863325704769685589725065301613056000*q^(9824)-17532777047221610128821101165633907794878708481794058059392654595433652183746874835999316270881831127886813117806874033850173894715547817199692785187686242415591455759942631669377312976626276742014770641931026904052823829158544179200*q^(9825)+19034589751112969360322115936976104117050971938706022170906470406331386970809164152523324970554437028776620773726970719726771403726059155737974140954549108886561779694993292282210380058387699374568473130711335706100378398250959241216*q^(9828)-19563200961788809731317695636396905236396580567970399542508281814214749791593981732541341204760089531606790184182089372069063906412457618025508432332347944119193294564904495532959536050537780003703068511320034632092625965630510211250*q^(9829)+21238580068890409883901882297937887659884655607788489963105152694120366361424459514131543766852297072167620542085735676785032609351377934391099008665053883325532879166834186011428769258841660176923303074518049219526389380424511792640*q^(9832)-21828277072009687357380645509754784862178329633309596039205786123182950212938216688854433825827993409489459284361181126239293582375909414049548536191973992671618685829139629251723569335118018196228858575095874573182499094539520114688*q^(9833)+23697240445166687723753528613614160265412994758389187195320339462940169736578748801855238272813168005923578563778510548352243225958034044426607783410068469484235723949554382315567607424427766292713179768257644323804931274229227968000*q^(9836)-24355067678062315018030509871073193496414417436975822447657039598392896649409894090288667971667660406601127903529311741411464050147080884953658818392196321898558714049286167673367329904485883254560224632355008858068922442531321261810*q^(9837)+26439937125626012901353268886954604997738350186780544674573373645668371551833489331250257210790071814478287888080877781846262421262111259702802621183509845881903997290205978547645582271587521431537155990382924176080012145918141235200*q^(9840)-27173749715890551922570561172981953799626544453280688045342989735289458613359260389954777116894471989345970935849741561820298152648110135975101468751216572514920184902207333302182176365517751552458349611888785065530280134978019328000*q^(9841)+29499415615845837635221949082090719542212082203086616123135696008242230053897948158434060600698672559279398910797946272388504432176093692523422893154344091662110302444608094200815801953240303432069418204539451761849070203016815104000*q^(9844)-30317972484924667478336820318798487398224083614954703128021975169873107805584944173666155065138958918057997651100982565304101662680946168308172423341849047078433604314441551896784044264200859296395051417586067577329185962885599689250*q^(9845)+32912188740226057837153240481769155687821143850094177100801485427199357474809998265760976647052746042501145075209349549345218001663304117631782981603072735383267552363919258293365289406895682970356616964295015594868056980339292037120*q^(9848)-33825256377419597845987888630446046885660478763809112723423488503426163456750133563637356316136877512320123889157045831219513486809532214745213735619073933886107541430365239498754968809022345721290288289986671578688141751304998912000*q^(9849)+36718969171927525934019618402505784172976761079362825006702774950557458381392670460444908184894583785483931181436120021247729168797867660889750399108170577251763125131923333016031737444983044308225026189510396213187864138117703387136*q^(9852)-37737437299193902309847704199175068719585385963443993166878315607409197427073179296351956979745818616164091897195929669964636196049311685145586087833317357354928785812386148565622413841825365428003144179833914792393673360677443762819*q^(9853)+40965151519626107834106105872821014714566830028589028084608210485637494741523832628358437439137391408625901802556691617371436038939581213764176317477136778560976850462721878759771624162909475940751064214512181998194467603491078144000*q^(9856)-42101162006865974187210766287966392765670323516864900407850197716848931323197159264212892772431256404386124580622200880982627659142116581283682607884221019184414469170121628857285996962747584979721033340378972039528446221246747738112*q^(9857)+45701349637313976027402452430010507284073799517347537463724929690517940464466781231987629957872502888792788044960318721671678149221855580735064545552601226390735808645893818627251447252847846065166869041528682278606584044488192819200*q^(9860)-46968440182974765658326746060451065349365798602221705917834582165814817243090754633978638526226455950183906838773048989946945580132634474124741836205764154108889239178923938208859446696804246375925697250264147376148187135852336893000*q^(9861)+50983995469910733429785517989271091466736318289940648862538084695168994605895495947064321203814974730363653620699810386756562653625608698382843197464946990809503264015992377257456164082501452671238880720076627803961898322164428160000*q^(9864)-52397259734571771470484352811997162951843300265252025427195075188067589771557020301761004612621258003573372982772853658645357271131242449670137521536499219856509382418204045075436596026505662324278729822868641796242177838742513254400*q^(9865)+56876006467596637972271621654545280882836836373602350305381110402465801092855938736544204308489576498094181513123883083876492988111032841540170533711649395107808024373098100364962818869420467809555381587474763667436850078870154397184*q^(9868)-58452272540697168113683487679267384369087438652043637023527066841029155959921963591367073626673033997176987012411453155658768135574484840756205633547942355400578818973655714519560858983951305602997133935779736707461261838223526196750*q^(9869)+63447529403914157445310584400735158089746329804802560120967652253214711682962188354227357997116528446363371750821978556712697142224052980958448451407882717854788032671769001252777067792813251239698671178190874161726750604526712651776*q^(9872)-65205558698199045336530074620360418268968697679939633602038661548150939923015628557364261548631337554207268060947646054113003331808396170381446431840446234613153831170496815785056062256190987801018436203176607673603183798095029829632*q^(9873)+70776769326116478911254487482684620753711326697280102224322279173475535796235361234523773273019179695350204828536184843854068433698592564110366019967486356893305242513363321373310930146330257640621766810098853292840778527803113984000*q^(9876)-72737478233188229277947905167598847237019818962622650914709214496473734322077439129938974268348959055946339105984420957443112737277924742294364246421270234510085614596606586567422641443093781507378877217720940971993232796396624506036*q^(9877)+78950913361342571420917053087155118241538479489539456206542414017068149971206094635013122072359110681115400282960665742799193742249957186477435337303745697571619280503675325883717569724933774496788204866311525056176066774870646374400*q^(9880)-81137620267694589449637530695061196720263304093904579226679135675634198596175893388685310549852613920903248917412073144784991171256285759023526868726945061750771607100059679950114315831624618007012020466453541991853150380625084416000*q^(9881)+88067160210513569304091028523001139674755326417860229537559117731346348713203491390825631785693145380608924987158034548288926702577706651149607091318095596084926354928926273051218521742220880773950373355922467713927119240394757632000*q^(9884)-90505860769663644349629045482849305589742302548277791030526640188744028999659868871420679211937287846663045806058586051431308094011576012140563425234744239240427219209842546880975524861306498230989348616439160526280005963618790603225*q^(9885)+98233867396228657670344123862956112958588201212286238754037360721682714049153626051438694238381578527745641801341001030517668414364200817682716594480327446880581894410717350087927732336571425486424427306921879022469103507721223233536*q^(9888)-100953541282508392979613321268740842660154470828248824896125570856960779935265058121155256414454304206348609590532944828270528172166811246124358857609553824893301699368770805798381549437478932269764311508741176379816783882802765824000*q^(9889)+109571829705700768032971784582300416360653959669649653297410541451926593893364454445729817828659775425892707325405747379363982216435775884279095418871445296673636076391136323908951275427335052202921211806583668407791280057157477744640*q^(9892)-112604782442710210434766614926930455881077141039579292356695551740937420903979071347477436031554299785002551163102129250930594156545652773091365736833862484385631012252492520163416402138852642957467634351457324970627679067717774678480*q^(9893)+122215703800844788715264966741034939304774823062806855377200192777427681572103694900678324461392255822764762538773579974189427268197283867710500176065560517437283437396979244643322732102323834754833552451493633309668646960134778176000*q^(9896)-125597947666809050997581576799000060672465284793073625871743847210791033533078743771045441292635020675118033963832647352517852387315050062803206443304294727943263713956455422990327291857905447096641035848603384448431066268123338539008*q^(9897)+136315595672749573115608580063577767481859557675250974271690671405910342266864011501349576872906042906627382703441006612739813611594695433279603259814703428001395246656640610222591642721627667640963479412979077926568902562926860582400*q^(9900)-140087274140755109120857704626829640145464254146966968483019290674896948817272903428526918444834356646223654073091125667339950893635765515588851551791415291476678305249076852717583179485860145309597044099198098977830203463819682864375*q^(9901)+152038829516673987493667609741764328623344731280503873693489971028431506170445371566772231123805016575404122640459485158463634119712437860390125066870332079994460580707536747015389984367646401384316700799985573069126484220546283008000*q^(9904)-156244690195292273237116354464767752343702434165081472126655909486111535055485139861977857962779986235445655855383309325353137294769622431307502551647392158893825135226030154333557283385623103585575209189829128635425073767790646067200*q^(9905)+169571918718386001237480073811684789430568252194125696228602261130373711547245419596620641029099891901480127263986180523761545067469649481034681748338955958594765195018297952227893655599863474240662575089849108181881139054762528086016*q^(9908)-174261840323384794960922107700708890123073866867412473973586305683710804362111144659302072404104240834612409809052649574032063363999564461058856206275663363927260440301691906835432236553930734144753913669172778041538701904387304328500*q^(9909)+189122761997579561128605267945651131163015237482626177930794887695102491526767093409299902510915080540973926837987678272885073773625755036177873290514380337221028958600157760355668223639073933367788622578171056723998395929234354274304*q^(9912)-194352341514814425707950176307638055178754207720517201053056335576491360928214546351022068176239427154173370611487276753164233230160640809782482383469292171799325785406780432199618354301152339682699696059574092700095754427202479128576*q^(9913)+210923090376492632602539625630235384713264648722412196414092432063041274613049107097188212248794271867904259692436711889886048205376309810057143250426083864023429307768104631705904651767240731126943059293169567757214696343351533312000*q^(9916)-216754297276941500088907302694805498042638642531617510061487935619536841161772985994300646826486243484025096808247305959844983720674597729282903154453389761001246504819340989621956645025105570138759338962578711078229457616860023745918*q^(9917)+235231193562028685822388012071303383812118945700680552805146644155817630574590322303921527284988252694749217362801351502355496511414879695320327344568856958656001814742711155053050363656865626357172358685848535078978220839328458342400*q^(9920)-241733098710380678091839286395431956652145238823904065809797406541969296051531901880860669840845803607532997658138533942645691755124946132830108028519129157652289131134088301350711644007731548455663441382182315463393370542547251200000*q^(9921)+262334957581399738947271932022126910408368098020518431754915873937459780089270822617049117911362787870140502850201423273605282390994143005887783983675400537637360323605394207793996152026405461567733178682620458726242073800476968960000*q^(9924)-269584545348653178162351420631422908066411939713108181952886092213917090866335739617878448423771398087947861381478980071817568214934372803231987327572383681073276341616483049785244227386176456962422500602290620321320427590530317873975*q^(9925)+292555249132124979532073223085101857452420181119881852274260064332321356182959931002897323601762782391265218506991194565876690769877440776679516872911628176847156478958536260411968066930491552362741876505507901351860041281497012647936*q^(9928)-300638322190325079939999334970705442784309023806485100286717882101842715082809873117456709665555823266016557275045674917157080004684988657751631540006196747995485930410983146345941401150004069700130312396427983731865854105141944320000*q^(9929)+326249686138945269974278061466847030581654819753301742560811112336614151576382301996978331260121019631500108303998605636131018275025552883914476731914211516599069187932980817098744211704083681498095121387653348095063298246663630055424*q^(9932)-335261873493670612686482474550951284522180995758107038691726202019462151757221938870904841309304981234667060581116701385096073940756243410223334991095931776708782010236659527742341281229486824339301415546541513423187515543133203274258*q^(9933)+363816838499387206207725979363891149500099946140329267863475204912074537325861345351268827316696533838040905368789146840190851883615351033102614920601022356474435118499389159814420466095525518432371060916233662928001828369681711104000*q^(9936)-373864718515309650543163183397085208645439475374159513266696702367022487811119550716099430136094125784888870638116739108368364974048424267682075969587971474338953241480245360462472978367560590499078594613384441826077975243952490512384*q^(9937)+405700907998127136411582830009087421003258196829113392685507749032222091873398751346090711620504157607120081435217814324073503546850368691666967879383398612377359625055941472850078528284442145953927948042256614749700537847696829440000*q^(9940)-416903259508761306662255383193803791672576057006883652707861250334015877051668723747937767764307505140671158422016136663002101404919959341853856146726354898307317196576517776476183347512045371753270170241600639734908549629795754878000*q^(9941)+452396941935614770508005719969198795034729706510286929553129363043722614621323590872128962506118543333350611685319372744746180000078127254890322661750356781430243200211623695995136844915591097416454462215851412415693524379482067200000*q^(9944)-464886138015643228250304887537970916169946775161269231904811386355383652621153799959343325953608674301874105167850550804281354192879095543720552799413231971271323535932320662841341713266980678067962124077961212692308587951864725504000*q^(9945)+504456641212779643562251943793952159408357734026381684418287436515582257166548610108178969948913557043573946933006340260870283228862124973675683437647213338055659321247189301043553822806016420903602390712990387213851790065472470218752*q^(9948)-518380201847230719260474283665300004677474904736675444874393096539271082463657404671078319317460193663481464532564317590747353643065749631831666444668172609877743879986258983865399931465950250535664818150820527647226586725954150406125*q^(9949)+562494830512470733813547584417283431758115507431343221191244594782512231486497345796549235944564952917156664005715869975595576885035812732664900489275758291953034746136475930827409613969237852727351846511220951878962797097411335102464*q^(9952)-578017152240616136490874044622692694896464474424781774667251457121327254994931389486202540060806096015318476264350793564993832195224857600759561252589381789812849561158128373731610907836352776715321312773261199268557431190957514883072*q^(9953)+627196665899042928917948206437012277974348571148285459407728537456590227626149456273113069425138688724929028785508808485074356704909361970184902199065961575254323022518883645435780538843971284292300248548418313198451759324018759680000*q^(9956)-644500948563404243580425714260479016293761913921785411100098394085707542301264488679836587808823492456147715107589704452204072011378363117538864801358888152158142019691088063318142850059309694233762526892420207575857767854210815190551*q^(9957)+699325663708649451509400011948508317247478255782764821036674422478665877420195659545465386439015662229190713070581858708387912287518419209591634344820545196035908150164553259798053794184995650924246764098670080976822481826446276300800*q^(9960)-718616056724585944242973235756557063151544785852200827978216796253177866574476834298468216155379632774872999600636084942128236581471519066710282280053536541074411363641996268851625128690126899571335077393021559066236608864013615104000*q^(9961)+779732644122756156313976793079202896983348629062528116370448257080540350325510104694171285075378626551273235091553247201526869631191490038259310685157983444889445215984784661906349220252061098783708424429282561740121579571404507904000*q^(9964)-801236637228047347804862473351942967615049162487102495724778493147966216367229943961027886847807543209317959805967299989585125980988673213762598945028805916571217431390719671055130005900758084331259976088010111184526019271396921670025*q^(9965)+869365693415699488524169958219258453090548743242360301847914864122356001315268631143895074204552445086062752141906689747422896770683454760227078019460010242517700053501626646372520192762366879306770645253127965211649334546058318118912*q^(9968)-893336779691598464526745701900141825224514114711335046675107130445098391421973506176037160742491645993806165468927200103419215500091759190817732683138878945507004510481703948479053470758801692465579809954128898869996702628018630656000*q^(9969)+969281260665661947555414189864913538700946283173138814208480912193048615209471875503691110262292136261477295673071632990807822375624314900389730013298471762880843318574161447856813126455966820157461999087786087729829134181185155201024*q^(9972)-996001902773644562708454266380453197419286906850925313835966103689110124605797624457727287475967376560422069432443622856950709393613637862652861288763406281036433572826143546580109979437340059596986137294940751718777795889970574926169*q^(9973)+1080656517852885327756044264005971543621728109355003246860326329386049596690859272041645937737138271368468860977136542576690859669010278439320414678079479943759814458305581975267117775511249518109981472090532979680777596797434094208000*q^(9976)-1110441451940994720789719803970087423925349862947379791589371304340464241778832525333717153852033120275825485381179756356886492799027070450422669654038405390158956515609420814570395795551293949480548172249693706992346966179016134852608*q^(9977)+1204803126890230172734527708314147748608693967302141353159347835447127160865072385894851036420833414924823817814170724036259420056885705654979058877239217846670834783853284647638679286406901169293690936773221113314550349213792277760000*q^(9980)-1238003042529840387784310729306956413712014684975924143473973736234404471858638727823763877126747548532635606236789747696781674791173338842562089890353879822457156437593407403722077711183064476655049665588577766922852047949549620943500*q^(9981)+1343182573407288311505775065381717823490049686592480371379817376237891514589012505807489339662040975789455529777957614193491102611374320248103187172064623866836748591537841800357428418933045165033595061105179826315002854237800366080000*q^(9984)-1380188212270156914142038350315991562859370455158304944831423693175571381357054598238190186081736330956832743869581939441398054627140228026318058076314818916320747139112074304293233095353201151462289994838078463544303134836975334195200*q^(9985)+1497423245227069153816823799245254366736300495635208321988051272483827494147718732361182387902572054188609074275642275491682513134361163510095677521145096608856507414604731132083732039028200166449114242327622111130278999917606360694784*q^(9988)-1538669966053646270940460908148915917939430789835049272577105394667680772536076317583264181699723515736900684182554212546627786478265598736900435074563783978355934280989294421352863779789549575117131881397829492261473396080832997122250*q^(9989)+1669339453641781824715787035800933635334011802791507297055385979271355040191685129570470504414962779401186283480190180789384437718495060078831096677816031194735536692115526638726000186519613643296206379744487154204237054736157129713664*q^(9992)-1715312316440448889971379458512608009540193769724429918983011083429434532415913484972256626084661541057408034284342319510305628713330058439745011978054871643075056051517565579603611129719762201990620833830956384062438381838708831453184*q^(9993)+1860952618042833269043666904380713084061280767182710481592741614132536647843546063749745623861373324021458711542985000286074287877975343566649412644358629014952073038114232676046292520571291015012182726192636449769319018231261431424000*q^(9996)-1912192046457875808854231903936756069812564128262752601396138209672062598454786939337823450420706855329419108608846514497871575156273259647035852114788356332098522270419459653632210021865331411118937550299252436804860708915296134788849*q^(9997)+2074514859447338796208141712518764438686335016902030321543956259869099515024744684658279684238447302398305398285899183968229051707076970759449073734312796927621932295734732570745767511851265303195054086603529721350022824551391571840000*q^(10000)-2131622946909794682246232048132183700199854906471947860388698250930096381906506280410282994095475451960981286073145696111414523870227510741541959988613834265078981786303157310216788483543030664666480460297171502698841797615376039936000*q^(10001)
